Third-Order Algebraic Diagrammatic Construction Renormalized by Particle-Particle Ladders

The algebraic diagrammatic construction (ADC) of the electronic self-energy is based on M{\o}ller--Plesset perturbation theory. Its vertices contain bare energy denominators that do not capture renormalization of Hartree--Fock excitations through excited-state correlations. As we show here, replacing the M{\o}ller--Plesset amplitudes by amplitudes obtained from Epstein--Nesbet (EN) partitioning of the electronic Hamiltonian overcomes this deficiency at no extra cost by introducing dressed denominators that resum to infinite order the diagonal elements of ladder diagrams described by the pair propagator in the particle-particle $T$-matrix approximation. Third-order ADC with EN-dressed denominators leads to an almost fourfold increase in accuracy compared to standard ADC(3) on a challenging benchmark set for ionization potentials of closed-shell molecules, reaching an accuracy between that of equation-of-motion coupled cluster with singles and doubles (EOM-CCSD) and with singles, doubles, and triples. For open-shell systems, EN-ADC(3) halves the error of ADC(3) for weakly spin-contaminated molecules, outperforming EOM-CCSD, and still improves on ADC(3) for strongly spin-contaminated ones, for which EOM-CCSD remains more accurate.

==> anc/SIfiles/README.md <==
# Data for "Third-Order Algebraic Diagrammatic Construction Renormalized by Particle-Particle Ladders"

Calculated data behind the figures and tables of the manuscript. Energies in eV unless stated otherwise.
Column names are given in the header of each file.

| file | content |
|---|---|
| `closed_shell.csv` | IPs of the 23 closed-shell molecules (aug-cc-pVQZ): ADC(3), EN-ADC(3) variants (including the full EN denominators with ph terms) and CCD-ADC(3), with the sCI reference (`tbe_eV`); spin-adaptation calibration (aug-cc-pVTZ). Figs. 1--3, Table 2, Table S3 |
| `first_ip_descriptors.csv` | First IPs of the 23 molecules with HOMO--LUMO gap, largest MP2 doubles amplitude and self-repulsion J of the ionized orbital (HF/aug-cc-pVQZ). Table 3, Fig. 4 |
| `en_ph_denominators.csv` | Largest doubles denominator (hartree) with and without ph terms. Table S2 |
| `openshell.csv` | ADC(3) and EN-ADC(3) IPs of the 40 open-shell molecules (aug-cc-pVDZ). Figs. 5, 6 |
| `openshell_ccsdt_reference.csv` | IP-EOM-CCSDT/ROHF reference values (aug-cc-pVDZ). Table S1 |
| `acenes.csv`, `oligothiophenes.csv` | IPs of the acene and oligothiophene series (cc-pVTZ, cc-pVQZ, CBS), with CCSD(T) and experimental references. Figs. 7--10 |
| `pi_series_j_homo.csv` | J of the HOMO along both series (HF/cc-pVTZ). Fig. 10 |
| `geometries/` | Oligothiophene structures (B3LYP/def2-TZVP), xyz format |

The sCI, EOM-CCSD and EOM-CCSDT references are from Marie and Loos, J. Chem. Theory Comput. 20, 4751 (2024); the literature open-shell values are from Stahl, Banerjee, and Sokolov, J. Chem. Phys. 157, 044106 (2022).


==> anc/SIfiles/acenes.csv <==
table,basis,system,dress_mode,ip_eV,ip_Z,Acene,CCSDT_IP_eV,CCSDT_uncertainty_eV,ADC3_CBS_IP_eV,ADC3_provenance,EN_ADC3_singles_CBS_IP_eV,EN_ADC3_singles_provenance,EN_ADC3_d2_mean_CBS_IP_eV,EN_ADC3_d2_mean_provenance,EN_ADC3_d2_sum_CBS_IP_eV,EN_ADC3_d2_sum_provenance
raw,cc-pvqz,a1,full_en,9.317,0.879,,,,,,,,,,,
raw,cc-pvqz,a1,bare,9.449,0.883,,,,,,,,,,,
raw,cc-pvqz,a2,full_en,8.090,0.865,,,,,,,,,,,
raw,cc-pvqz,a2,bare,8.215,0.870,,,,,,,,,,,
raw,cc-pvqz,a3,full_en,7.297,0.854,,,,,,,,,,,
raw,cc-pvqz,a3,bare,7.415,0.859,,,,,,,,,,,
raw,cc-pvtz,a1,bare,9.376,0.885,,,,,,,,,,,
raw,cc-pvtz,a4,bare,6.785,0.848,,,,,,,,,,,
raw,cc-pvtz,a2,bare,8.140,0.871,,,,,,,,,,,
raw,cc-pvtz,a5,bare,6.389,0.837,,,,,,,,,,,
raw,cc-pvtz,a3,bare,7.338,0.860,,,,,,,,,,,
raw,cc-pvtz,a6,bare,6.093,0.825,,,,,,,,,,,
raw,cc-pvtz,a3,full_en,7.231,0.855,,,,,,,,,,,
raw,cc-pvtz,a6,full_en,6.001,0.821,,,,,,,,,,,
raw,cc-pvtz,a2,full_en,8.026,0.866,,,,,,,,,,,
raw,cc-pvtz,a5,full_en,6.293,0.832,,,,,,,,,,,
raw,cc-pvtz,a1,full_en,9.258,0.881,,,,,,,,,,,
raw,cc-pvtz,a4,full_en,6.684,0.844,,,,,,,,,,,
raw,cc-pvqz,a4,bare,6.862,0.848,,,,,,,,,,,
raw,cc-pvqz,a4,full_en,6.751,0.843,,,,,,,,,,,
raw,cc-pvqz,a1,en_mean,9.362,0.879,,,,,,,,,,,
raw,cc-pvqz,a2,en_sum,8.083,0.861,,,,,,,,,,,
raw,cc-pvqz,a1,en_sum,9.297,0.876,,,,,,,,,,,
raw,cc-pvqz,a3,en_mean,7.351,0.854,,,,,,,,,,,
raw,cc-pvqz,a2,en_mean,8.142,0.865,,,,,,,,,,,
raw,cc-pvqz,a3,en_sum,7.298,0.850,,,,,,,,,,,
raw,cc-pvtz,a1,en_mean,9.290,0.880,,,,,,,,,,,
raw,cc-pvtz,a1,en_sum,9.226,0.877,,,,,,,,,,,
raw,cc-pvtz,a2,en_mean,8.068,0.866,,,,,,,,,,,
raw,cc-pvtz,a2,en_sum,8.010,0.862,,,,,,,,,,,
raw,cc-pvtz,a3,en_mean,7.276,0.855,,,,,,,,,,,
raw,cc-pvtz,a3,en_sum,7.224,0.851,,,,,,,,,,,
raw,cc-pvtz,a4,en_mean,6.731,0.843,,,,,,,,,,,
raw,cc-pvtz,a4,en_sum,6.684,0.839,,,,,,,,,,,
raw,cc-pvtz,a5,en_mean,6.340,0.832,,,,,,,,,,,
raw,cc-pvtz,a5,en_sum,6.297,0.828,,,,,,,,,,,
raw,cc-pvtz,a6,en_mean,6.046,0.821,,,,,,,,,,,
raw,cc-pvtz,a6,en_sum,6.007,0.817,,,,,,,,,,,
cbs,,,,,,a1,9.440,0.010,9.503,cbs,9.360,cbs,9.415,cbs,9.349,cbs
cbs,,,,,,a2,8.250,0.010,8.270,cbs,8.137,cbs,8.196,cbs,8.136,cbs
cbs,,,,,,a3,7.480,0.030,7.471,cbs,7.345,cbs,7.406,cbs,7.352,cbs
cbs,,,,,,a4,6.960,0.030,6.918,cbs,6.801,cbs,6.858,tz+avg_corr,6.810,tz+avg_corr
cbs,,,,,,a5,6.580,0.030,6.520,tz+avg_corr,6.403,tz+avg_corr,6.467,tz+avg_corr,6.423,tz+avg_corr
cbs,,,,,,a6,6.320,0.030,6.224,tz+avg_corr,6.112,tz+avg_corr,6.173,tz+avg_corr,6.133,tz+avg_corr


==> anc/SIfiles/closed_shell.csv <==
table,system,method,channel,state_index,ip_eV,Z,variant,state,tbe_eV,dress_mode,shift,singles
spin_adaptation_calibration,ar,detwise,hh,1,15.654,0.930,,,,,,
spin_adaptation_calibration,ar,detwise,hh,2,29.559,0.679,,,,,,
spin_adaptation_calibration,ar,detwise,hh+pp,1,15.640,0.929,,,,,,
spin_adaptation_calibration,ar,detwise,hh+pp,2,29.468,0.677,,,,,,
spin_adaptation_calibration,ar,mean,hh,1,15.653,0.930,,,,,,
spin_adaptation_calibration,ar,mean,hh,2,29.556,0.679,,,,,,
spin_adaptation_calibration,ar,mean,hh+pp,1,15.639,0.929,,,,,,
spin_adaptation_calibration,ar,mean,hh+pp,2,29.466,0.677,,,,,,
spin_adaptation_calibration,ar,sum,hh,1,15.613,0.929,,,,,,
spin_adaptation_calibration,ar,sum,hh,2,29.424,0.677,,,,,,
spin_adaptation_calibration,ar,sum,hh+pp,1,15.592,0.928,,,,,,
spin_adaptation_calibration,ar,sum,hh+pp,2,29.297,0.675,,,,,,
spin_adaptation_calibration,beo,detwise,hh,1,10.174,0.892,,,,,,
spin_adaptation_calibration,beo,detwise,hh,2,11.486,0.896,,,,,,
spin_adaptation_calibration,beo,detwise,hh+pp,1,10.079,0.891,,,,,,
spin_adaptation_calibration,beo,detwise,hh+pp,2,11.349,0.893,,,,,,
spin_adaptation_calibration,beo,mean,hh,1,10.173,0.892,,,,,,
spin_adaptation_calibration,beo,mean,hh,2,11.486,0.896,,,,,,
spin_adaptation_calibration,beo,mean,hh+pp,1,10.078,0.891,,,,,,
spin_adaptation_calibration,beo,mean,hh+pp,2,11.350,0.893,,,,,,
spin_adaptation_calibration,beo,sum,hh,1,9.961,0.889,,,,,,
spin_adaptation_calibration,beo,sum,hh,2,11.212,0.891,,,,,,
spin_adaptation_calibration,beo,sum,hh+pp,1,9.844,0.886,,,,,,
spin_adaptation_calibration,beo,sum,hh+pp,2,11.039,0.888,,,,,,
spin_adaptation_calibration,bf,detwise,hh,1,11.142,0.907,,,,,,
spin_adaptation_calibration,bf,detwise,hh,2,18.938,0.853,,,,,,
spin_adaptation_calibration,bf,detwise,hh,3,21.348,0.627,,,,,,
spin_adaptation_calibration,bf,detwise,hh+pp,1,11.124,0.908,,,,,,
spin_adaptation_calibration,bf,detwise,hh+pp,2,18.884,0.850,,,,,,
spin_adaptation_calibration,bf,detwise,hh+pp,3,21.296,0.646,,,,,,
spin_adaptation_calibration,bf,mean,hh,1,11.141,0.907,,,,,,
spin_adaptation_calibration,bf,mean,hh,2,18.939,0.853,,,,,,
spin_adaptation_calibration,bf,mean,hh,3,21.349,0.627,,,,,,
spin_adaptation_calibration,bf,mean,hh+pp,1,11.123,0.908,,,,,,
spin_adaptation_calibration,bf,mean,hh+pp,2,18.885,0.850,,,,,,
spin_adaptation_calibration,bf,mean,hh+pp,3,21.297,0.646,,,,,,
spin_adaptation_calibration,bf,sum,hh,1,11.139,0.907,,,,,,
spin_adaptation_calibration,bf,sum,hh,2,18.794,0.846,,,,,,
spin_adaptation_calibration,bf,sum,hh,3,21.213,0.676,,,,,,
spin_adaptation_calibration,bf,sum,hh+pp,1,11.112,0.907,,,,,,
spin_adaptation_calibration,bf,sum,hh+pp,2,18.719,0.840,,,,,,
spin_adaptation_calibration,bf,sum,hh+pp,3,21.135,0.697,,,,,,
spin_adaptation_calibration,bh3,detwise,hh,1,13.294,0.921,,,,,,
spin_adaptation_calibration,bh3,detwise,hh,2,18.264,0.875,,,,,,
spin_adaptation_calibration,bh3,detwise,hh+pp,1,13.281,0.921,,,,,,
spin_adaptation_calibration,bh3,detwise,hh+pp,2,18.245,0.874,,,,,,
spin_adaptation_calibration,bh3,mean,hh,1,13.294,0.921,,,,,,
spin_adaptation_calibration,bh3,mean,hh,2,18.264,0.875,,,,,,
spin_adaptation_calibration,bh3,mean,hh+pp,1,13.282,0.921,,,,,,
spin_adaptation_calibration,bh3,mean,hh+pp,2,18.245,0.874,,,,,,
spin_adaptation_calibration,bh3,sum,hh,1,13.272,0.921,,,,,,
spin_adaptation_calibration,bh3,sum,hh,2,18.237,0.874,,,,,,
spin_adaptation_calibration,bh3,sum,hh+pp,1,13.253,0.920,,,,,,
spin_adaptation_calibration,bh3,sum,hh+pp,2,18.207,0.873,,,,,,
spin_adaptation_calibration,bn,detwise,hh,1,12.084,0.880,,,,,,
spin_adaptation_calibration,bn,detwise,hh,2,13.738,0.471,,,,,,
spin_adaptation_calibration,bn,detwise,hh+pp,1,11.962,0.879,,,,,,
spin_adaptation_calibration,bn,detwise,hh+pp,2,13.115,0.457,,,,,,
spin_adaptation_calibration,bn,mean,hh,1,12.085,0.880,,,,,,
spin_adaptation_calibration,bn,mean,hh,2,13.739,0.472,,,,,,
spin_adaptation_calibration,bn,mean,hh+pp,1,11.962,0.879,,,,,,
spin_adaptation_calibration,bn,mean,hh+pp,2,13.116,0.457,,,,,,
spin_adaptation_calibration,bn,sum,hh,1,11.966,0.878,,,,,,
spin_adaptation_calibration,bn,sum,hh,2,13.105,0.468,,,,,,
spin_adaptation_calibration,bn,sum,hh+pp,1,11.839,0.877,,,,,,
spin_adaptation_calibration,bn,sum,hh+pp,2,13.048,0.525,,,,,,
spin_adaptation_calibration,c2,detwise,hh,1,12.436,0.904,,,,,,
spin_adaptation_calibration,c2,detwise,hh+pp,1,12.529,0.902,,,,,,
spin_adaptation_calibration,c2,mean,hh,1,12.436,0.904,,,,,,
spin_adaptation_calibration,c2,mean,hh+pp,1,12.528,0.902,,,,,,
spin_adaptation_calibration,c2,sum,hh,1,12.510,0.902,,,,,,
spin_adaptation_calibration,c2,sum,hh+pp,1,12.611,0.900,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh,1,11.008,0.904,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh,2,14.555,0.881,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh,3,16.347,0.890,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh,4,17.267,0.667,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh+pp,1,10.951,0.903,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh+pp,2,14.525,0.880,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh+pp,3,16.273,0.888,,,,,,
spin_adaptation_calibration,ch2o,detwise,hh+pp,4,17.230,0.678,,,,,,
spin_adaptation_calibration,ch2o,mean,hh,1,11.008,0.904,,,,,,
spin_adaptation_calibration,ch2o,mean,hh,2,14.556,0.881,,,,,,
spin_adaptation_calibration,ch2o,mean,hh,3,16.348,0.890,,,,,,
spin_adaptation_calibration,ch2o,mean,hh,4,17.267,0.667,,,,,,
spin_adaptation_calibration,ch2o,mean,hh+pp,1,10.952,0.903,,,,,,
spin_adaptation_calibration,ch2o,mean,hh+pp,2,14.527,0.880,,,,,,
spin_adaptation_calibration,ch2o,mean,hh+pp,3,16.275,0.888,,,,,,
spin_adaptation_calibration,ch2o,mean,hh+pp,4,17.231,0.678,,,,,,
spin_adaptation_calibration,ch2o,sum,hh,1,10.898,0.902,,,,,,
spin_adaptation_calibration,ch2o,sum,hh,2,14.490,0.879,,,,,,
spin_adaptation_calibration,ch2o,sum,hh,3,16.205,0.887,,,,,,
spin_adaptation_calibration,ch2o,sum,hh,4,17.195,0.687,,,,,,
spin_adaptation_calibration,ch2o,sum,hh+pp,1,10.817,0.899,,,,,,
spin_adaptation_calibration,ch2o,sum,hh+pp,2,14.447,0.879,,,,,,
spin_adaptation_calibration,ch2o,sum,hh+pp,3,16.100,0.885,,,,,,
spin_adaptation_calibration,ch2o,sum,hh+pp,4,17.140,0.700,,,,,,
spin_adaptation_calibration,ch4,detwise,hh,1,14.399,0.921,,,,,,
spin_adaptation_calibration,ch4,detwise,hh,2,23.240,0.814,,,,,,
spin_adaptation_calibration,ch4,detwise,hh+pp,1,14.377,0.920,,,,,,
spin_adaptation_calibration,ch4,detwise,hh+pp,2,23.197,0.813,,,,,,
spin_adaptation_calibration,ch4,mean,hh,1,14.400,0.921,,,,,,
spin_adaptation_calibration,ch4,mean,hh,2,23.240,0.814,,,,,,
spin_adaptation_calibration,ch4,mean,hh+pp,1,14.378,0.920,,,,,,
spin_adaptation_calibration,ch4,mean,hh+pp,2,23.197,0.813,,,,,,
spin_adaptation_calibration,ch4,sum,hh,1,14.354,0.920,,,,,,
spin_adaptation_calibration,ch4,sum,hh,2,23.162,0.812,,,,,,
spin_adaptation_calibration,ch4,sum,hh+pp,1,14.321,0.919,,,,,,
spin_adaptation_calibration,ch4,sum,hh+pp,2,23.098,0.810,,,,,,
spin_adaptation_calibration,co,detwise,hh,1,14.083,0.888,,,,,,
spin_adaptation_calibration,co,detwise,hh,2,17.013,0.896,,,,,,
spin_adaptation_calibration,co,detwise,hh,3,19.996,0.785,,,,,,
spin_adaptation_calibration,co,detwise,hh+pp,1,14.071,0.887,,,,,,
spin_adaptation_calibration,co,detwise,hh+pp,2,16.990,0.895,,,,,,
spin_adaptation_calibration,co,detwise,hh+pp,3,19.911,0.789,,,,,,
spin_adaptation_calibration,co,mean,hh,1,14.082,0.888,,,,,,
spin_adaptation_calibration,co,mean,hh,2,17.013,0.896,,,,,,
spin_adaptation_calibration,co,mean,hh,3,19.996,0.785,,,,,,
spin_adaptation_calibration,co,mean,hh+pp,1,14.070,0.887,,,,,,
spin_adaptation_calibration,co,mean,hh+pp,2,16.989,0.895,,,,,,
spin_adaptation_calibration,co,mean,hh+pp,3,19.912,0.788,,,,,,
spin_adaptation_calibration,co,sum,hh,1,14.058,0.886,,,,,,
spin_adaptation_calibration,co,sum,hh,2,16.944,0.894,,,,,,
spin_adaptation_calibration,co,sum,hh,3,19.823,0.792,,,,,,
spin_adaptation_calibration,co,sum,hh+pp,1,14.037,0.884,,,,,,
spin_adaptation_calibration,co,sum,hh+pp,2,16.909,0.893,,,,,,
spin_adaptation_calibration,co,sum,hh+pp,3,19.703,0.796,,,,,,
spin_adaptation_calibration,co2,detwise,hh,1,13.850,0.898,,,,,,
spin_adaptation_calibration,co2,detwise,hh,2,17.958,0.833,,,,,,
spin_adaptation_calibration,co2,detwise,hh,3,18.495,0.892,,,,,,
spin_adaptation_calibration,co2,detwise,hh,4,19.860,0.872,,,,,,
spin_adaptation_calibration,co2,detwise,hh+pp,1,13.825,0.897,,,,,,
spin_adaptation_calibration,co2,detwise,hh+pp,2,17.913,0.830,,,,,,
spin_adaptation_calibration,co2,detwise,hh+pp,3,18.414,0.889,,,,,,
spin_adaptation_calibration,co2,detwise,hh+pp,4,19.763,0.869,,,,,,
spin_adaptation_calibration,co2,mean,hh,1,13.851,0.898,,,,,,
spin_adaptation_calibration,co2,mean,hh,2,17.958,0.833,,,,,,
spin_adaptation_calibration,co2,mean,hh,3,18.496,0.892,,,,,,
spin_adaptation_calibration,co2,mean,hh,4,19.861,0.872,,,,,,
spin_adaptation_calibration,co2,mean,hh+pp,1,13.826,0.897,,,,,,
spin_adaptation_calibration,co2,mean,hh+pp,2,17.913,0.830,,,,,,
spin_adaptation_calibration,co2,mean,hh+pp,3,18.415,0.889,,,,,,
spin_adaptation_calibration,co2,mean,hh+pp,4,19.764,0.869,,,,,,
spin_adaptation_calibration,co2,sum,hh,1,13.777,0.896,,,,,,
spin_adaptation_calibration,co2,sum,hh,2,17.866,0.830,,,,,,
spin_adaptation_calibration,co2,sum,hh,3,18.359,0.888,,,,,,
spin_adaptation_calibration,co2,sum,hh,4,19.705,0.869,,,,,,
spin_adaptation_calibration,co2,sum,hh+pp,1,13.737,0.893,,,,,,
spin_adaptation_calibration,co2,sum,hh+pp,2,17.800,0.826,,,,,,
spin_adaptation_calibration,co2,sum,hh+pp,3,18.244,0.885,,,,,,
spin_adaptation_calibration,co2,sum,hh+pp,4,19.569,0.865,,,,,,
spin_adaptation_calibration,cs,detwise,hh,1,11.457,0.833,,,,,,
spin_adaptation_calibration,cs,detwise,hh,2,12.814,0.896,,,,,,
spin_adaptation_calibration,cs,detwise,hh,3,17.939,0.684,,,,,,
spin_adaptation_calibration,cs,detwise,hh+pp,1,11.417,0.828,,,,,,
spin_adaptation_calibration,cs,detwise,hh+pp,2,12.821,0.896,,,,,,
spin_adaptation_calibration,cs,detwise,hh+pp,3,17.869,0.674,,,,,,
spin_adaptation_calibration,cs,mean,hh,1,11.456,0.833,,,,,,
spin_adaptation_calibration,cs,mean,hh,2,12.813,0.896,,,,,,
spin_adaptation_calibration,cs,mean,hh,3,17.938,0.684,,,,,,
spin_adaptation_calibration,cs,mean,hh+pp,1,11.416,0.828,,,,,,
spin_adaptation_calibration,cs,mean,hh+pp,2,12.819,0.896,,,,,,
spin_adaptation_calibration,cs,mean,hh+pp,3,17.869,0.674,,,,,,
spin_adaptation_calibration,cs,sum,hh,1,11.390,0.826,,,,,,
spin_adaptation_calibration,cs,sum,hh,2,12.808,0.895,,,,,,
spin_adaptation_calibration,cs,sum,hh,3,17.843,0.670,,,,,,
spin_adaptation_calibration,cs,sum,hh+pp,1,11.330,0.820,,,,,,
spin_adaptation_calibration,cs,sum,hh+pp,2,12.812,0.895,,,,,,
spin_adaptation_calibration,cs,sum,hh+pp,3,17.753,0.656,,,,,,
spin_adaptation_calibration,f2,detwise,hh,1,15.910,0.885,,,,,,
spin_adaptation_calibration,f2,detwise,hh,2,19.039,0.801,,,,,,
spin_adaptation_calibration,f2,detwise,hh,3,21.187,0.885,,,,,,
spin_adaptation_calibration,f2,detwise,hh+pp,1,15.799,0.882,,,,,,
spin_adaptation_calibration,f2,detwise,hh+pp,2,18.902,0.800,,,,,,
spin_adaptation_calibration,f2,detwise,hh+pp,3,21.152,0.884,,,,,,
spin_adaptation_calibration,f2,mean,hh,1,15.912,0.885,,,,,,
spin_adaptation_calibration,f2,mean,hh,2,19.040,0.801,,,,,,
spin_adaptation_calibration,f2,mean,hh,3,21.192,0.885,,,,,,
spin_adaptation_calibration,f2,mean,hh+pp,1,15.804,0.882,,,,,,
spin_adaptation_calibration,f2,mean,hh+pp,2,18.907,0.800,,,,,,
spin_adaptation_calibration,f2,mean,hh+pp,3,21.158,0.884,,,,,,
spin_adaptation_calibration,f2,sum,hh,1,15.751,0.883,,,,,,
spin_adaptation_calibration,f2,sum,hh,2,18.864,0.802,,,,,,
spin_adaptation_calibration,f2,sum,hh,3,21.136,0.881,,,,,,
spin_adaptation_calibration,f2,sum,hh+pp,1,15.598,0.880,,,,,,
spin_adaptation_calibration,f2,sum,hh+pp,2,18.677,0.800,,,,,,
spin_adaptation_calibration,f2,sum,hh+pp,3,21.085,0.879,,,,,,
spin_adaptation_calibration,h2o,detwise,hh,1,12.844,0.921,,,,,,
spin_adaptation_calibration,h2o,detwise,hh,2,15.091,0.922,,,,,,
spin_adaptation_calibration,h2o,detwise,hh,3,19.163,0.929,,,,,,
spin_adaptation_calibration,h2o,detwise,hh+pp,1,12.794,0.920,,,,,,
spin_adaptation_calibration,h2o,detwise,hh+pp,2,15.039,0.921,,,,,,
spin_adaptation_calibration,h2o,detwise,hh+pp,3,19.120,0.928,,,,,,
spin_adaptation_calibration,h2o,mean,hh,1,12.845,0.921,,,,,,
spin_adaptation_calibration,h2o,mean,hh,2,15.092,0.922,,,,,,
spin_adaptation_calibration,h2o,mean,hh,3,19.164,0.929,,,,,,
spin_adaptation_calibration,h2o,mean,hh+pp,1,12.795,0.920,,,,,,
spin_adaptation_calibration,h2o,mean,hh+pp,2,15.041,0.921,,,,,,
spin_adaptation_calibration,h2o,mean,hh+pp,3,19.122,0.928,,,,,,
spin_adaptation_calibration,h2o,sum,hh,1,12.721,0.919,,,,,,
spin_adaptation_calibration,h2o,sum,hh,2,14.966,0.920,,,,,,
spin_adaptation_calibration,h2o,sum,hh,3,19.059,0.927,,,,,,
spin_adaptation_calibration,h2o,sum,hh+pp,1,12.652,0.917,,,,,,
spin_adaptation_calibration,h2o,sum,hh+pp,2,14.893,0.918,,,,,,
spin_adaptation_calibration,h2o,sum,hh+pp,3,19.000,0.926,,,,,,
spin_adaptation_calibration,h2s,detwise,hh,1,10.370,0.915,,,,,,
spin_adaptation_calibration,h2s,detwise,hh,2,13.398,0.906,,,,,,
spin_adaptation_calibration,h2s,detwise,hh,3,15.625,0.901,,,,,,
spin_adaptation_calibration,h2s,detwise,hh+pp,1,10.356,0.915,,,,,,
spin_adaptation_calibration,h2s,detwise,hh+pp,2,13.378,0.905,,,,,,
spin_adaptation_calibration,h2s,detwise,hh+pp,3,15.606,0.901,,,,,,
spin_adaptation_calibration,h2s,mean,hh,1,10.369,0.915,,,,,,
spin_adaptation_calibration,h2s,mean,hh,2,13.398,0.906,,,,,,
spin_adaptation_calibration,h2s,mean,hh,3,15.625,0.901,,,,,,
spin_adaptation_calibration,h2s,mean,hh+pp,1,10.355,0.915,,,,,,
spin_adaptation_calibration,h2s,mean,hh+pp,2,13.377,0.905,,,,,,
spin_adaptation_calibration,h2s,mean,hh+pp,3,15.606,0.901,,,,,,
spin_adaptation_calibration,h2s,sum,hh,1,10.338,0.914,,,,,,
spin_adaptation_calibration,h2s,sum,hh,2,13.358,0.905,,,,,,
spin_adaptation_calibration,h2s,sum,hh,3,15.584,0.901,,,,,,
spin_adaptation_calibration,h2s,sum,hh+pp,1,10.316,0.913,,,,,,
spin_adaptation_calibration,h2s,sum,hh+pp,2,13.327,0.904,,,,,,
spin_adaptation_calibration,h2s,sum,hh+pp,3,15.556,0.900,,,,,,
spin_adaptation_calibration,hcl,detwise,hh,1,12.681,0.920,,,,,,
spin_adaptation_calibration,hcl,detwise,hh,2,16.680,0.916,,,,,,
spin_adaptation_calibration,hcl,detwise,hh+pp,1,12.664,0.920,,,,,,
spin_adaptation_calibration,hcl,detwise,hh+pp,2,16.661,0.915,,,,,,
spin_adaptation_calibration,hcl,mean,hh,1,12.680,0.920,,,,,,
spin_adaptation_calibration,hcl,mean,hh,2,16.679,0.916,,,,,,
spin_adaptation_calibration,hcl,mean,hh+pp,1,12.663,0.920,,,,,,
spin_adaptation_calibration,hcl,mean,hh+pp,2,16.660,0.915,,,,,,
spin_adaptation_calibration,hcl,sum,hh,1,12.641,0.919,,,,,,
spin_adaptation_calibration,hcl,sum,hh,2,16.637,0.915,,,,,,
spin_adaptation_calibration,hcl,sum,hh+pp,1,12.616,0.919,,,,,,
spin_adaptation_calibration,hcl,sum,hh+pp,2,16.610,0.914,,,,,,
spin_adaptation_calibration,hf,detwise,hh,1,16.394,0.928,,,,,,
spin_adaptation_calibration,hf,detwise,hh,2,20.251,0.933,,,,,,
spin_adaptation_calibration,hf,detwise,hh+pp,1,16.328,0.927,,,,,,
spin_adaptation_calibration,hf,detwise,hh+pp,2,20.194,0.933,,,,,,
spin_adaptation_calibration,hf,mean,hh,1,16.395,0.928,,,,,,
spin_adaptation_calibration,hf,mean,hh,2,20.253,0.933,,,,,,
spin_adaptation_calibration,hf,mean,hh+pp,1,16.329,0.927,,,,,,
spin_adaptation_calibration,hf,mean,hh+pp,2,20.196,0.933,,,,,,
spin_adaptation_calibration,hf,sum,hh,1,16.243,0.927,,,,,,
spin_adaptation_calibration,hf,sum,hh,2,20.120,0.932,,,,,,
spin_adaptation_calibration,hf,sum,hh+pp,1,16.152,0.925,,,,,,
spin_adaptation_calibration,hf,sum,hh+pp,2,20.045,0.931,,,,,,
spin_adaptation_calibration,licl,detwise,hh,1,9.950,0.910,,,,,,
spin_adaptation_calibration,licl,detwise,hh,2,10.636,0.909,,,,,,
spin_adaptation_calibration,licl,detwise,hh+pp,1,9.931,0.909,,,,,,
spin_adaptation_calibration,licl,detwise,hh+pp,2,10.616,0.909,,,,,,
spin_adaptation_calibration,licl,mean,hh,1,9.949,0.910,,,,,,
spin_adaptation_calibration,licl,mean,hh,2,10.635,0.909,,,,,,
spin_adaptation_calibration,licl,mean,hh+pp,1,9.930,0.910,,,,,,
spin_adaptation_calibration,licl,mean,hh+pp,2,10.615,0.909,,,,,,
spin_adaptation_calibration,licl,sum,hh,1,9.891,0.909,,,,,,
spin_adaptation_calibration,licl,sum,hh,2,10.573,0.908,,,,,,
spin_adaptation_calibration,licl,sum,hh+pp,1,9.864,0.908,,,,,,
spin_adaptation_calibration,licl,sum,hh+pp,2,10.545,0.907,,,,,,
spin_adaptation_calibration,lif,detwise,hh,1,11.844,0.920,,,,,,
spin_adaptation_calibration,lif,detwise,hh,2,12.381,0.919,,,,,,
spin_adaptation_calibration,lif,detwise,hh+pp,1,11.781,0.919,,,,,,
spin_adaptation_calibration,lif,detwise,hh+pp,2,12.312,0.918,,,,,,
spin_adaptation_calibration,lif,mean,hh,1,11.845,0.920,,,,,,
spin_adaptation_calibration,lif,mean,hh,2,12.383,0.919,,,,,,
spin_adaptation_calibration,lif,mean,hh+pp,1,11.782,0.919,,,,,,
spin_adaptation_calibration,lif,mean,hh+pp,2,12.314,0.918,,,,,,
spin_adaptation_calibration,lif,sum,hh,1,11.645,0.918,,,,,,
spin_adaptation_calibration,lif,sum,hh,2,12.164,0.917,,,,,,
spin_adaptation_calibration,lif,sum,hh+pp,1,11.560,0.916,,,,,,
spin_adaptation_calibration,lif,sum,hh+pp,2,12.069,0.916,,,,,,
spin_adaptation_calibration,n2,detwise,hh,1,15.681,0.900,,,,,,
spin_adaptation_calibration,n2,detwise,hh,2,16.944,0.916,,,,,,
spin_adaptation_calibration,n2,detwise,hh,3,18.965,0.810,,,,,,
spin_adaptation_calibration,n2,detwise,hh+pp,1,15.647,0.898,,,,,,
spin_adaptation_calibration,n2,detwise,hh+pp,2,16.963,0.916,,,,,,
spin_adaptation_calibration,n2,detwise,hh+pp,3,18.898,0.809,,,,,,
spin_adaptation_calibration,n2,mean,hh,1,15.681,0.900,,,,,,
spin_adaptation_calibration,n2,mean,hh,2,16.945,0.916,,,,,,
spin_adaptation_calibration,n2,mean,hh,3,18.964,0.810,,,,,,
spin_adaptation_calibration,n2,mean,hh+pp,1,15.646,0.898,,,,,,
spin_adaptation_calibration,n2,mean,hh+pp,2,16.964,0.916,,,,,,
spin_adaptation_calibration,n2,mean,hh+pp,3,18.897,0.809,,,,,,
spin_adaptation_calibration,n2,sum,hh,1,15.602,0.897,,,,,,
spin_adaptation_calibration,n2,sum,hh,2,16.956,0.915,,,,,,
spin_adaptation_calibration,n2,sum,hh,3,18.841,0.808,,,,,,
spin_adaptation_calibration,n2,sum,hh+pp,1,15.551,0.894,,,,,,
spin_adaptation_calibration,n2,sum,hh+pp,2,16.979,0.914,,,,,,
spin_adaptation_calibration,n2,sum,hh+pp,3,18.745,0.807,,,,,,
spin_adaptation_calibration,ne,detwise,hh,1,21.721,0.942,,,,,,
spin_adaptation_calibration,ne,detwise,hh,2,48.821,0.911,,,,,,
spin_adaptation_calibration,ne,detwise,hh+pp,1,21.656,0.942,,,,,,
spin_adaptation_calibration,ne,detwise,hh+pp,2,48.731,0.911,,,,,,
spin_adaptation_calibration,ne,mean,hh,1,21.723,0.942,,,,,,
spin_adaptation_calibration,ne,mean,hh,2,48.820,0.911,,,,,,
spin_adaptation_calibration,ne,mean,hh+pp,1,21.657,0.942,,,,,,
spin_adaptation_calibration,ne,mean,hh+pp,2,48.730,0.911,,,,,,
spin_adaptation_calibration,ne,sum,hh,1,21.580,0.941,,,,,,
spin_adaptation_calibration,ne,sum,hh,2,48.643,0.910,,,,,,
spin_adaptation_calibration,ne,sum,hh+pp,1,21.491,0.940,,,,,,
spin_adaptation_calibration,ne,sum,hh+pp,2,48.520,0.909,,,,,,
spin_adaptation_calibration,nh3,detwise,hh,1,10.987,0.917,,,,,,
spin_adaptation_calibration,nh3,detwise,hh,2,16.688,0.922,,,,,,
spin_adaptation_calibration,nh3,detwise,hh,3,27.378,0.513,,,,,,
spin_adaptation_calibration,nh3,detwise,hh+pp,1,10.953,0.916,,,,,,
spin_adaptation_calibration,nh3,detwise,hh+pp,2,16.653,0.921,,,,,,
spin_adaptation_calibration,nh3,detwise,hh+pp,3,27.332,0.521,,,,,,
spin_adaptation_calibration,nh3,mean,hh,1,10.987,0.917,,,,,,
spin_adaptation_calibration,nh3,mean,hh,2,16.689,0.922,,,,,,
spin_adaptation_calibration,nh3,mean,hh,3,27.378,0.513,,,,,,
spin_adaptation_calibration,nh3,mean,hh+pp,1,10.953,0.916,,,,,,
spin_adaptation_calibration,nh3,mean,hh+pp,2,16.654,0.921,,,,,,
spin_adaptation_calibration,nh3,mean,hh+pp,3,27.332,0.521,,,,,,
spin_adaptation_calibration,nh3,sum,hh,1,10.906,0.915,,,,,,
spin_adaptation_calibration,nh3,sum,hh,2,16.612,0.921,,,,,,
spin_adaptation_calibration,nh3,sum,hh,3,27.287,0.529,,,,,,
spin_adaptation_calibration,nh3,sum,hh+pp,1,10.857,0.913,,,,,,
spin_adaptation_calibration,nh3,sum,hh+pp,2,16.563,0.920,,,,,,
spin_adaptation_calibration,nh3,sum,hh+pp,3,27.219,0.538,,,,,,
spin_adaptation_calibration,ph3,detwise,hh,1,10.567,0.908,,,,,,
spin_adaptation_calibration,ph3,detwise,hh,2,13.712,0.898,,,,,,
spin_adaptation_calibration,ph3,detwise,hh,3,19.465,0.379,,,,,,
spin_adaptation_calibration,ph3,detwise,hh+pp,1,10.552,0.907,,,,,,
spin_adaptation_calibration,ph3,detwise,hh+pp,2,13.693,0.897,,,,,,
spin_adaptation_calibration,ph3,detwise,hh+pp,3,19.425,0.385,,,,,,
spin_adaptation_calibration,ph3,mean,hh,1,10.566,0.908,,,,,,
spin_adaptation_calibration,ph3,mean,hh,2,13.712,0.898,,,,,,
spin_adaptation_calibration,ph3,mean,hh,3,19.465,0.379,,,,,,
spin_adaptation_calibration,ph3,mean,hh+pp,1,10.551,0.907,,,,,,
spin_adaptation_calibration,ph3,mean,hh+pp,2,13.693,0.897,,,,,,
spin_adaptation_calibration,ph3,mean,hh+pp,3,19.425,0.385,,,,,,
spin_adaptation_calibration,ph3,sum,hh,1,10.541,0.907,,,,,,
spin_adaptation_calibration,ph3,sum,hh,2,13.678,0.897,,,,,,
spin_adaptation_calibration,ph3,sum,hh,3,19.403,0.388,,,,,,
spin_adaptation_calibration,ph3,sum,hh+pp,1,10.516,0.906,,,,,,
spin_adaptation_calibration,ph3,sum,hh+pp,2,13.650,0.896,,,,,,
spin_adaptation_calibration,ph3,sum,hh+pp,3,19.345,0.397,,,,,,
spin_adaptation_calibration,sih4,detwise,hh,1,12.779,0.902,,,,,,
spin_adaptation_calibration,sih4,detwise,hh,2,18.244,0.755,,,,,,
spin_adaptation_calibration,sih4,detwise,hh+pp,1,12.764,0.901,,,,,,
spin_adaptation_calibration,sih4,detwise,hh+pp,2,18.215,0.754,,,,,,
spin_adaptation_calibration,sih4,mean,hh,1,12.778,0.902,,,,,,
spin_adaptation_calibration,sih4,mean,hh,2,18.244,0.755,,,,,,
spin_adaptation_calibration,sih4,mean,hh+pp,1,12.764,0.901,,,,,,
spin_adaptation_calibration,sih4,mean,hh+pp,2,18.215,0.754,,,,,,
spin_adaptation_calibration,sih4,sum,hh,1,12.756,0.901,,,,,,
spin_adaptation_calibration,sih4,sum,hh,2,18.204,0.754,,,,,,
spin_adaptation_calibration,sih4,sum,hh+pp,1,12.733,0.900,,,,,,
spin_adaptation_calibration,sih4,sum,hh+pp,2,18.159,0.752,,,,,,
adc3,ne,,,,21.865,0.944,HF,1,21.533,,,
adc3,ne,,,,48.942,0.913,HF,2,48.340,,,
adc3,ne,,,,22.147,0.944,MP2_unrelaxed,1,21.533,,,
adc3,ne,,,,49.264,0.912,MP2_unrelaxed,2,48.340,,,
adc3,ne,,,,22.084,0.944,MP2_relaxed,1,21.533,,,
adc3,ne,,,,49.200,0.912,MP2_relaxed,2,48.340,,,
adc3,ne,,,,22.031,0.944,CCSD,1,21.533,,,
adc3,ne,,,,49.128,0.912,CCSD,2,48.340,,,
adc3,co,,,,14.842,0.885,HF,1,13.975,,,
adc3,co,,,,17.369,0.896,HF,2,17.020,,,
adc3,co,,,,20.353,0.756,HF,3,19.699,,,
adc3,co,,,,13.943,0.893,MP2_unrelaxed,1,13.975,,,
adc3,co,,,,17.244,0.897,MP2_unrelaxed,2,17.020,,,
adc3,co,,,,20.394,0.757,MP2_unrelaxed,3,19.699,,,
adc3,co,,,,14.146,0.892,MP2_relaxed,1,13.975,,,
adc3,co,,,,17.192,0.897,MP2_relaxed,2,17.020,,,
adc3,co,,,,20.394,0.757,MP2_relaxed,3,19.699,,,
adc3,co,,,,14.098,0.892,CCSD,1,13.975,,,
adc3,co,,,,17.110,0.898,CCSD,2,17.020,,,
adc3,co,,,,20.286,0.769,CCSD,3,19.699,,,
adc3,beo,,,,10.295,0.902,HF,1,10.018,,,
adc3,beo,,,,11.799,0.906,HF,2,11.115,,,
adc3,beo,,,,11.001,0.896,MP2_unrelaxed,1,10.018,,,
adc3,beo,,,,12.724,0.901,MP2_unrelaxed,2,11.115,,,
adc3,beo,,,,10.722,0.898,MP2_relaxed,1,10.018,,,
adc3,beo,,,,12.234,0.906,MP2_relaxed,2,11.115,,,
adc3,beo,,,,10.587,0.899,CCSD,1,10.018,,,
adc3,beo,,,,12.036,0.907,CCSD,2,11.115,,,
adc3,cs,,,,12.462,0.813,HF,1,11.355,,,
adc3,cs,,,,13.224,0.893,HF,2,12.936,,,
adc3,cs,,,,18.430,0.712,HF,3,17.958,,,
adc3,cs,,,,11.333,0.848,MP2_unrelaxed,1,11.355,,,
adc3,cs,,,,12.775,0.895,MP2_unrelaxed,2,12.936,,,
adc3,cs,,,,18.156,0.715,MP2_unrelaxed,3,17.958,,,
adc3,cs,,,,11.590,0.845,MP2_relaxed,1,11.355,,,
adc3,cs,,,,12.854,0.895,MP2_relaxed,2,12.936,,,
adc3,cs,,,,18.156,0.715,MP2_relaxed,3,17.958,,,
adc3,cs,,,,11.601,0.844,CCSD,1,11.355,,,
adc3,cs,,,,12.787,0.895,CCSD,2,12.936,,,
adc3,cs,,,,18.075,0.712,CCSD,3,17.958,,,
adc3,ne,,,,21.877,0.944,MP3_unrelaxed,1,21.533,,,
adc3,ne,,,,48.975,0.913,MP3_unrelaxed,2,48.340,,,
adc3,ne,,,,21.887,0.944,MP3_relaxed,1,21.533,,,
adc3,ne,,,,48.985,0.913,MP3_relaxed,2,48.340,,,
adc3,co,,,,14.398,0.891,MP3_unrelaxed,1,13.975,,,
adc3,co,,,,16.913,0.900,MP3_unrelaxed,2,17.020,,,
adc3,co,,,,20.139,0.778,MP3_unrelaxed,3,19.699,,,
adc3,co,,,,14.433,0.890,MP3_relaxed,1,13.975,,,
adc3,co,,,,17.061,0.898,MP3_relaxed,2,17.020,,,
adc3,co,,,,20.139,0.778,MP3_relaxed,3,19.699,,,
adc3,beo,,,,9.594,0.908,MP3_unrelaxed,1,10.018,,,
adc3,beo,,,,10.964,0.912,MP3_unrelaxed,2,11.115,,,
adc3,beo,,,,9.972,0.904,MP3_relaxed,1,10.018,,,
adc3,beo,,,,11.319,0.911,MP3_relaxed,2,11.115,,,
adc3,ar,,,,16.084,0.929,HF,1,15.739,,,
adc3,ar,,,,29.900,0.659,HF,2,29.182,,,
adc3,ar,,,,15.809,0.930,MP2_unrelaxed,1,15.739,,,
adc3,ar,,,,29.727,0.667,MP2_unrelaxed,2,29.182,,,
adc3,ar,,,,15.841,0.930,MP2_relaxed,1,15.739,,,
adc3,ar,,,,29.759,0.666,MP2_relaxed,2,29.182,,,
adc3,ar,,,,15.779,0.930,MP3_unrelaxed,1,15.739,,,
adc3,ar,,,,29.699,0.668,MP3_unrelaxed,2,29.182,,,
adc3,ar,,,,15.816,0.930,MP3_relaxed,1,15.739,,,
adc3,ar,,,,29.734,0.667,MP3_relaxed,2,29.182,,,
adc3,ar,,,,15.786,0.930,CCSD,1,15.739,,,
adc3,ar,,,,29.697,0.668,CCSD,2,29.182,,,
adc3,bf,,,,11.548,0.903,HF,1,11.175,,,
adc3,bf,,,,19.143,0.864,HF,2,18.664,,,
adc3,bf,,,,21.491,0.558,HF,3,20.970,,,
adc3,bf,,,,11.130,0.905,MP2_unrelaxed,1,11.175,,,
adc3,bf,,,,19.436,0.869,MP2_unrelaxed,2,18.664,,,
adc3,bf,,,,21.617,0.462,MP2_unrelaxed,3,20.970,,,
adc3,bf,,,,11.207,0.905,MP2_relaxed,1,11.175,,,
adc3,bf,,,,19.272,0.865,MP2_relaxed,2,18.664,,,
adc3,bf,,,,21.617,0.462,MP2_relaxed,3,20.970,,,
adc3,bf,,,,11.135,0.905,MP3_unrelaxed,1,11.175,,,
adc3,bf,,,,18.892,0.855,MP3_unrelaxed,2,18.664,,,
adc3,bf,,,,21.388,0.617,MP3_unrelaxed,3,20.970,,,
adc3,bf,,,,11.192,0.905,MP3_relaxed,1,11.175,,,
adc3,bf,,,,18.920,0.854,MP3_relaxed,2,18.664,,,
adc3,bf,,,,21.388,0.617,MP3_relaxed,3,20.970,,,
adc3,bf,,,,10.954,0.906,CCSD,1,11.175,,,
adc3,bf,,,,19.127,0.862,CCSD,2,18.664,,,
adc3,bf,,,,21.513,0.542,CCSD,3,20.970,,,
adc3,bh3,,,,13.591,0.921,HF,1,13.332,,,
adc3,bh3,,,,18.567,0.873,HF,2,18.332,,,
adc3,bh3,,,,13.336,0.922,MP2_unrelaxed,1,13.332,,,
adc3,bh3,,,,18.316,0.877,MP2_unrelaxed,2,18.332,,,
adc3,bh3,,,,13.362,0.922,MP2_relaxed,1,13.332,,,
adc3,bh3,,,,18.348,0.877,MP2_relaxed,2,18.332,,,
adc3,bh3,,,,13.297,0.922,MP3_unrelaxed,1,13.332,,,
adc3,bh3,,,,18.282,0.877,MP3_unrelaxed,2,18.332,,,
adc3,bh3,,,,13.324,0.922,MP3_relaxed,1,13.332,,,
adc3,bh3,,,,18.318,0.877,MP3_relaxed,2,18.332,,,
adc3,bh3,,,,13.270,0.922,CCSD,1,13.332,,,
adc3,bh3,,,,18.254,0.878,CCSD,2,18.332,,,
adc3,c2,,,,13.395,0.905,HF,1,12.497,,,
adc3,c2,,,,12.032,0.906,MP2_unrelaxed,1,12.497,,,
adc3,c2,,,,12.236,0.906,MP2_relaxed,1,12.497,,,
adc3,c2,,,,12.855,0.906,MP3_unrelaxed,1,12.497,,,
adc3,c2,,,,12.912,0.906,MP3_relaxed,1,12.497,,,
adc3,c2,,,,12.208,0.906,CCSD,1,12.497,,,
adc3,bn,,,,12.275,0.896,HF,1,12.019,,,
adc3,bn,,,,14.029,0.751,HF,2,13.707,,,
adc3,bn,,,,12.329,0.885,MP2_unrelaxed,1,12.019,,,
adc3,bn,,,,13.901,0.716,MP2_unrelaxed,2,13.707,,,
adc3,bn,,,,12.538,0.872,MP2_relaxed,1,12.019,,,
adc3,bn,,,,13.891,0.659,MP2_relaxed,2,13.707,,,
adc3,bn,,,,11.246,0.905,MP3_unrelaxed,1,12.019,,,
adc3,bn,,,,12.728,0.784,MP3_unrelaxed,2,13.707,,,
adc3,bn,,,,12.329,0.880,MP3_relaxed,1,12.019,,,
adc3,bn,,,,14.044,0.726,MP3_relaxed,2,13.707,,,
adc3,bn,,,,12.105,0.889,CCSD,1,12.019,,,
adc3,bn,,,,13.072,0.619,CCSD,2,13.707,,,
adc3,ch2o,,,,11.484,0.907,HF,1,10.954,,,
adc3,ch2o,,,,14.893,0.877,HF,2,14.618,,,
adc3,ch2o,,,,16.809,0.894,HF,3,16.161,,,
adc3,ch2o,,,,17.630,0.456,HF,4,17.156,,,
adc3,ch2o,,,,11.346,0.909,MP2_unrelaxed,1,10.954,,,
adc3,ch2o,,,,14.661,0.880,MP2_unrelaxed,2,14.618,,,
adc3,ch2o,,,,16.697,0.896,MP2_unrelaxed,3,16.161,,,
adc3,ch2o,,,,17.430,0.595,MP2_unrelaxed,4,17.156,,,
adc3,ch2o,,,,11.294,0.909,MP2_relaxed,1,10.954,,,
adc3,ch2o,,,,14.724,0.879,MP2_relaxed,2,14.618,,,
adc3,ch2o,,,,16.697,0.896,MP2_relaxed,3,16.161,,,
adc3,ch2o,,,,17.430,0.595,MP2_relaxed,4,17.156,,,
adc3,ch2o,,,,11.162,0.909,MP3_unrelaxed,1,10.954,,,
adc3,ch2o,,,,14.554,0.883,MP3_unrelaxed,2,14.618,,,
adc3,ch2o,,,,16.611,0.896,MP3_unrelaxed,3,16.161,,,
adc3,ch2o,,,,17.480,0.570,MP3_unrelaxed,4,17.156,,,
adc3,ch2o,,,,11.235,0.909,MP3_relaxed,1,10.954,,,
adc3,ch2o,,,,14.676,0.882,MP3_relaxed,2,14.618,,,
adc3,ch2o,,,,16.611,0.896,MP3_relaxed,3,16.161,,,
adc3,ch2o,,,,17.480,0.570,MP3_relaxed,4,17.156,,,
adc3,ch2o,,,,11.277,0.909,CCSD,1,10.954,,,
adc3,ch2o,,,,14.618,0.881,CCSD,2,14.618,,,
adc3,ch2o,,,,16.651,0.896,CCSD,3,16.161,,,
adc3,ch2o,,,,17.365,0.628,CCSD,4,17.156,,,
adc3,ch4,,,,14.816,0.922,HF,1,14.407,,,
adc3,ch4,,,,23.694,0.811,HF,2,23.148,,,
adc3,ch4,,,,14.404,0.923,MP2_unrelaxed,1,14.407,,,
adc3,ch4,,,,23.299,0.820,MP2_unrelaxed,2,23.148,,,
adc3,ch4,,,,14.515,0.923,MP2_relaxed,1,14.407,,,
adc3,ch4,,,,23.417,0.818,MP2_relaxed,2,23.148,,,
adc3,ch4,,,,14.514,0.923,MP3_unrelaxed,1,14.407,,,
adc3,ch4,,,,23.419,0.818,MP3_unrelaxed,2,23.148,,,
adc3,ch4,,,,14.577,0.923,MP3_relaxed,1,14.407,,,
adc3,ch4,,,,23.488,0.816,MP3_relaxed,2,23.148,,,
adc3,ch4,,,,14.444,0.923,CCSD,1,14.407,,,
adc3,ch4,,,,23.342,0.819,CCSD,2,23.148,,,
adc3,co2,,,,14.432,0.901,HF,1,13.823,,,
adc3,co2,,,,18.554,0.825,HF,2,17.618,,,
adc3,co2,,,,14.020,0.902,MP2_unrelaxed,1,13.823,,,
adc3,co2,,,,18.013,0.841,MP2_unrelaxed,2,17.618,,,
adc3,co2,,,,14.021,0.902,MP2_relaxed,1,13.823,,,
adc3,co2,,,,18.161,0.838,MP2_relaxed,2,17.618,,,
adc3,co2,,,,14.007,0.902,MP3_unrelaxed,1,13.823,,,
adc3,co2,,,,18.243,0.836,MP3_unrelaxed,2,17.618,,,
adc3,co2,,,,14.066,0.902,MP3_relaxed,1,13.823,,,
adc3,co2,,,,18.342,0.833,MP3_relaxed,2,17.618,,,
adc3,co2,,,,14.036,0.902,CCSD,1,13.823,,,
adc3,co2,,,,18.142,0.838,CCSD,2,17.618,,,
adc3,cs,,,,12.114,0.833,MP3_unrelaxed,1,11.355,,,
adc3,cs,,,,12.807,0.896,MP3_unrelaxed,2,12.936,,,
adc3,cs,,,,18.123,0.704,MP3_unrelaxed,3,17.958,,,
adc3,cs,,,,11.989,0.837,MP3_relaxed,1,11.355,,,
adc3,cs,,,,12.897,0.895,MP3_relaxed,2,12.936,,,
adc3,cs,,,,18.123,0.704,MP3_relaxed,3,17.958,,,
adc3,f2,,,,16.425,0.891,HF,1,15.808,,,
adc3,f2,,,,19.544,0.794,HF,2,18.943,,,
adc3,f2,,,,21.469,0.891,HF,3,21.149,,,
adc3,f2,,,,16.232,0.892,MP2_unrelaxed,1,15.808,,,
adc3,f2,,,,19.423,0.801,MP2_unrelaxed,2,18.943,,,
adc3,f2,,,,21.357,0.888,MP2_unrelaxed,3,21.149,,,
adc3,f2,,,,16.326,0.892,MP2_relaxed,1,15.808,,,
adc3,f2,,,,19.505,0.797,MP2_relaxed,2,18.943,,,
adc3,f2,,,,21.357,0.888,MP2_relaxed,3,21.149,,,
adc3,f2,,,,16.224,0.892,MP3_unrelaxed,1,15.808,,,
adc3,f2,,,,19.399,0.801,MP3_unrelaxed,2,18.943,,,
adc3,f2,,,,21.281,0.887,MP3_unrelaxed,3,21.149,,,
adc3,f2,,,,16.304,0.892,MP3_relaxed,1,15.808,,,
adc3,f2,,,,19.468,0.798,MP3_relaxed,2,18.943,,,
adc3,f2,,,,21.281,0.887,MP3_relaxed,3,21.149,,,
adc3,f2,,,,16.238,0.892,CCSD,1,15.808,,,
adc3,f2,,,,19.417,0.801,CCSD,2,18.943,,,
adc3,f2,,,,21.199,0.884,CCSD,3,21.149,,,
adc3,h2o,,,,13.274,0.923,HF,1,12.737,,,
adc3,h2o,,,,15.454,0.924,HF,2,14.962,,,
adc3,h2o,,,,19.429,0.931,HF,3,19.063,,,
adc3,h2o,,,,13.120,0.924,MP2_unrelaxed,1,12.737,,,
adc3,h2o,,,,15.339,0.925,MP2_unrelaxed,2,14.962,,,
adc3,h2o,,,,19.429,0.931,MP2_unrelaxed,3,19.063,,,
adc3,h2o,,,,13.149,0.924,MP2_relaxed,1,12.737,,,
adc3,h2o,,,,15.395,0.925,MP2_relaxed,2,14.962,,,
adc3,h2o,,,,19.429,0.931,MP2_relaxed,3,19.063,,,
adc3,h2o,,,,13.096,0.924,MP3_unrelaxed,1,12.737,,,
adc3,h2o,,,,15.308,0.925,MP3_unrelaxed,2,14.962,,,
adc3,h2o,,,,19.377,0.931,MP3_unrelaxed,3,19.063,,,
adc3,h2o,,,,13.107,0.924,MP3_relaxed,1,12.737,,,
adc3,h2o,,,,15.349,0.925,MP3_relaxed,2,14.962,,,
adc3,h2o,,,,19.377,0.931,MP3_relaxed,3,19.063,,,
adc3,h2o,,,,13.118,0.924,CCSD,1,12.737,,,
adc3,h2o,,,,15.336,0.925,CCSD,2,14.962,,,
adc3,h2o,,,,19.330,0.932,CCSD,3,19.063,,,
adc3,h2s,,,,10.790,0.914,HF,1,10.456,,,
adc3,h2s,,,,13.814,0.906,HF,2,13.460,,,
adc3,h2s,,,,16.016,0.898,HF,3,15.672,,,
adc3,h2s,,,,10.453,0.916,MP2_unrelaxed,1,10.456,,,
adc3,h2s,,,,13.483,0.907,MP2_unrelaxed,2,13.460,,,
adc3,h2s,,,,15.731,0.901,MP2_unrelaxed,3,15.672,,,
adc3,h2s,,,,10.483,0.916,MP2_relaxed,1,10.456,,,
adc3,h2s,,,,13.517,0.907,MP2_relaxed,2,13.460,,,
adc3,h2s,,,,15.731,0.901,MP2_relaxed,3,15.672,,,
adc3,h2s,,,,10.426,0.916,MP3_unrelaxed,1,10.456,,,
adc3,h2s,,,,13.449,0.908,MP3_unrelaxed,2,13.460,,,
adc3,h2s,,,,15.699,0.902,MP3_unrelaxed,3,15.672,,,
adc3,h2s,,,,10.454,0.916,MP3_relaxed,1,10.456,,,
adc3,h2s,,,,13.483,0.908,MP3_relaxed,2,13.460,,,
adc3,h2s,,,,15.699,0.902,MP3_relaxed,3,15.672,,,
adc3,h2s,,,,10.423,0.916,CCSD,1,10.456,,,
adc3,h2s,,,,13.436,0.908,CCSD,2,13.460,,,
adc3,h2s,,,,15.648,0.902,CCSD,3,15.672,,,
adc3,hcl,,,,13.111,0.920,HF,1,12.770,,,
adc3,hcl,,,,17.092,0.915,HF,2,16.728,,,
adc3,hcl,,,,12.814,0.921,MP2_unrelaxed,1,12.770,,,
adc3,hcl,,,,16.784,0.916,MP2_unrelaxed,2,16.728,,,
adc3,hcl,,,,12.843,0.921,MP2_relaxed,1,12.770,,,
adc3,hcl,,,,16.818,0.916,MP2_relaxed,2,16.728,,,
adc3,hcl,,,,12.782,0.921,MP3_unrelaxed,1,12.770,,,
adc3,hcl,,,,16.751,0.917,MP3_unrelaxed,2,16.728,,,
adc3,hcl,,,,12.814,0.921,MP3_relaxed,1,12.770,,,
adc3,hcl,,,,16.787,0.916,MP3_relaxed,2,16.728,,,
adc3,hcl,,,,12.788,0.921,CCSD,1,12.770,,,
adc3,hcl,,,,16.746,0.917,CCSD,2,16.728,,,
adc3,hf,,,,16.678,0.931,HF,1,16.214,,,
adc3,hf,,,,20.429,0.936,HF,2,20.102,,,
adc3,hf,,,,16.853,0.931,MP2_unrelaxed,1,16.214,,,
adc3,hf,,,,20.586,0.935,MP2_unrelaxed,2,20.102,,,
adc3,hf,,,,16.786,0.931,MP2_relaxed,1,16.214,,,
adc3,hf,,,,20.574,0.935,MP2_relaxed,2,20.102,,,
adc3,hf,,,,16.572,0.932,MP3_unrelaxed,1,16.214,,,
adc3,hf,,,,20.333,0.936,MP3_unrelaxed,2,20.102,,,
adc3,hf,,,,16.590,0.932,MP3_relaxed,1,16.214,,,
adc3,hf,,,,20.391,0.936,MP3_relaxed,2,20.102,,,
adc3,hf,,,,16.739,0.931,CCSD,1,16.214,,,
adc3,hf,,,,20.485,0.935,CCSD,2,20.102,,,
adc3,licl,,,,10.347,0.910,HF,1,10.007,,,
adc3,licl,,,,11.054,0.910,HF,2,10.696,,,
adc3,licl,,,,10.127,0.911,MP2_unrelaxed,1,10.007,,,
adc3,licl,,,,10.830,0.911,MP2_unrelaxed,2,10.696,,,
adc3,licl,,,,10.164,0.911,MP2_relaxed,1,10.007,,,
adc3,licl,,,,10.867,0.910,MP2_relaxed,2,10.696,,,
adc3,licl,,,,10.078,0.911,MP3_unrelaxed,1,10.007,,,
adc3,licl,,,,10.781,0.911,MP3_unrelaxed,2,10.696,,,
adc3,licl,,,,10.125,0.911,MP3_relaxed,1,10.007,,,
adc3,licl,,,,10.827,0.911,MP3_relaxed,2,10.696,,,
adc3,licl,,,,10.100,0.911,CCSD,1,10.007,,,
adc3,licl,,,,10.801,0.911,CCSD,2,10.696,,,
adc3,lif,,,,11.960,0.925,HF,1,11.538,,,
adc3,lif,,,,12.504,0.925,HF,2,12.018,,,
adc3,lif,,,,12.508,0.923,MP2_unrelaxed,1,11.538,,,
adc3,lif,,,,13.110,0.923,MP2_unrelaxed,2,12.018,,,
adc3,lif,,,,12.348,0.923,MP2_relaxed,1,11.538,,,
adc3,lif,,,,12.960,0.923,MP2_relaxed,2,12.018,,,
adc3,lif,,,,11.806,0.925,MP3_unrelaxed,1,11.538,,,
adc3,lif,,,,12.373,0.925,MP3_unrelaxed,2,12.018,,,
adc3,lif,,,,11.897,0.925,MP3_relaxed,1,11.538,,,
adc3,lif,,,,12.484,0.925,MP3_relaxed,2,12.018,,,
adc3,lif,,,,12.227,0.924,CCSD,1,11.538,,,
adc3,lif,,,,12.823,0.924,CCSD,2,12.018,,,
adc3,n2,,,,16.564,0.901,HF,1,15.541,,,
adc3,n2,,,,17.547,0.916,HF,2,16.981,,,
adc3,n2,,,,19.722,0.792,HF,3,18.742,,,
adc3,n2,,,,15.708,0.907,MP2_unrelaxed,1,15.541,,,
adc3,n2,,,,16.744,0.918,MP2_unrelaxed,2,16.981,,,
adc3,n2,,,,19.206,0.812,MP2_unrelaxed,3,18.742,,,
adc3,n2,,,,15.846,0.906,MP2_relaxed,1,15.541,,,
adc3,n2,,,,16.951,0.917,MP2_relaxed,2,16.981,,,
adc3,n2,,,,19.206,0.812,MP2_relaxed,3,18.742,,,
adc3,n2,,,,16.063,0.904,MP3_unrelaxed,1,15.541,,,
adc3,n2,,,,17.107,0.917,MP3_unrelaxed,2,16.981,,,
adc3,n2,,,,19.408,0.805,MP3_unrelaxed,3,18.742,,,
adc3,n2,,,,16.118,0.904,MP3_relaxed,1,15.541,,,
adc3,n2,,,,17.224,0.916,MP3_relaxed,2,16.981,,,
adc3,n2,,,,19.408,0.805,MP3_relaxed,3,18.742,,,
adc3,n2,,,,15.878,0.906,CCSD,1,15.541,,,
adc3,n2,,,,16.949,0.917,CCSD,2,16.981,,,
adc3,n2,,,,19.188,0.813,CCSD,3,18.742,,,
adc3,nh3,,,,11.471,0.918,HF,1,10.945,,,
adc3,nh3,,,,17.065,0.924,HF,2,16.639,,,
adc3,nh3,,,,27.670,0.432,HF,3,26.833,,,
adc3,nh3,,,,11.070,0.920,MP2_unrelaxed,1,10.945,,,
adc3,nh3,,,,16.743,0.925,MP2_unrelaxed,2,16.639,,,
adc3,nh3,,,,27.573,0.466,MP2_unrelaxed,3,26.833,,,
adc3,nh3,,,,11.181,0.919,MP2_relaxed,1,10.945,,,
adc3,nh3,,,,16.886,0.925,MP2_relaxed,2,16.639,,,
adc3,nh3,,,,27.573,0.466,MP2_relaxed,3,26.833,,,
adc3,nh3,,,,11.231,0.919,MP3_unrelaxed,1,10.945,,,
adc3,nh3,,,,16.871,0.925,MP3_unrelaxed,2,16.639,,,
adc3,nh3,,,,27.610,0.453,MP3_unrelaxed,3,26.833,,,
adc3,nh3,,,,11.257,0.919,MP3_relaxed,1,10.945,,,
adc3,nh3,,,,16.945,0.924,MP3_relaxed,2,16.639,,,
adc3,nh3,,,,27.610,0.453,MP3_relaxed,3,26.833,,,
adc3,nh3,,,,11.147,0.919,CCSD,1,10.945,,,
adc3,nh3,,,,16.806,0.925,CCSD,2,16.639,,,
adc3,nh3,,,,27.525,0.482,CCSD,3,26.833,,,
adc3,ph3,,,,10.959,0.907,HF,1,10.628,,,
adc3,ph3,,,,14.081,0.896,HF,2,13.784,,,
adc3,ph3,,,,19.664,0.319,HF,3,19.537,,,
adc3,ph3,,,,10.624,0.909,MP2_unrelaxed,1,10.628,,,
adc3,ph3,,,,13.775,0.899,MP2_unrelaxed,2,13.784,,,
adc3,ph3,,,,19.578,0.350,MP2_unrelaxed,3,19.537,,,
adc3,ph3,,,,10.651,0.909,MP2_relaxed,1,10.628,,,
adc3,ph3,,,,13.797,0.899,MP2_relaxed,2,13.784,,,
adc3,ph3,,,,19.578,0.350,MP2_relaxed,3,19.537,,,
adc3,ph3,,,,10.576,0.909,MP3_unrelaxed,1,10.628,,,
adc3,ph3,,,,13.730,0.899,MP3_unrelaxed,2,13.784,,,
adc3,ph3,,,,19.567,0.354,MP3_unrelaxed,3,19.537,,,
adc3,ph3,,,,10.603,0.909,MP3_relaxed,1,10.628,,,
adc3,ph3,,,,13.752,0.899,MP3_relaxed,2,13.784,,,
adc3,ph3,,,,19.567,0.354,MP3_relaxed,3,19.537,,,
adc3,ph3,,,,10.552,0.909,CCSD,1,10.628,,,
adc3,ph3,,,,13.708,0.899,CCSD,2,13.784,,,
adc3,ph3,,,,19.537,0.364,CCSD,3,19.537,,,
adc3,sih4,,,,13.068,0.900,HF,1,12.818,,,
adc3,sih4,,,,18.501,0.749,HF,2,18.258,,,
adc3,sih4,,,,12.833,0.902,MP2_unrelaxed,1,12.818,,,
adc3,sih4,,,,18.324,0.759,MP2_unrelaxed,2,18.258,,,
adc3,sih4,,,,12.841,0.902,MP2_relaxed,1,12.818,,,
adc3,sih4,,,,18.348,0.758,MP2_relaxed,2,18.258,,,
adc3,sih4,,,,12.771,0.903,MP3_unrelaxed,1,12.818,,,
adc3,sih4,,,,18.282,0.761,MP3_unrelaxed,2,18.258,,,
adc3,sih4,,,,12.782,0.903,MP3_relaxed,1,12.818,,,
adc3,sih4,,,,18.315,0.760,MP3_relaxed,2,18.258,,,
adc3,sih4,,,,12.746,0.903,CCSD,1,12.818,,,
adc3,sih4,,,,18.269,0.762,CCSD,2,18.258,,,
en_adc3,ar,,,1,15.742,0.928,,,,full_en,mean,True
en_adc3,ar,,,2,29.419,0.662,,,,full_en,mean,True
en_adc3,ar,,,1,15.691,0.927,,,,full_en,sum,True
en_adc3,ar,,,2,29.240,0.660,,,,full_en,sum,True
en_adc3,ar,,,1,15.763,0.928,,,,full_en_d2,mean,False
en_adc3,ar,,,2,29.436,0.661,,,,full_en_d2,mean,False
en_adc3,ar,,,1,15.714,0.927,,,,full_en_d2,sum,False
en_adc3,ar,,,2,29.258,0.659,,,,full_en_d2,sum,False
en_adc3,ar,,,1,15.752,0.929,,,,hhen,mean,True
en_adc3,ar,,,2,29.508,0.664,,,,hhen,mean,True
en_adc3,ar,,,1,15.707,0.928,,,,hhen,sum,True
en_adc3,ar,,,2,29.366,0.662,,,,hhen,sum,True
en_adc3,ar,,,1,15.776,0.929,,,,hhen_d2,mean,False
en_adc3,ar,,,2,29.527,0.663,,,,hhen_d2,mean,False
en_adc3,ar,,,1,15.734,0.928,,,,hhen_d2,sum,False
en_adc3,ar,,,2,29.389,0.661,,,,hhen_d2,sum,False
en_adc3,beo,,,1,10.349,0.888,,,,full_en,mean,True
en_adc3,beo,,,2,11.592,0.894,,,,full_en,mean,True
en_adc3,beo,,,1,10.033,0.885,,,,full_en,sum,True
en_adc3,beo,,,2,11.210,0.888,,,,full_en,sum,True
en_adc3,beo,,,1,10.143,0.891,,,,full_en_d2,mean,False
en_adc3,beo,,,2,11.426,0.893,,,,full_en_d2,mean,False
en_adc3,beo,,,1,9.910,0.886,,,,full_en_d2,sum,False
en_adc3,beo,,,2,11.117,0.887,,,,full_en_d2,sum,False
en_adc3,beo,,,1,10.471,0.890,,,,hhen,mean,True
en_adc3,beo,,,2,11.747,0.896,,,,hhen,mean,True
en_adc3,beo,,,1,10.179,0.887,,,,hhen,sum,True
en_adc3,beo,,,2,11.403,0.891,,,,hhen,sum,True
en_adc3,beo,,,1,10.231,0.892,,,,hhen_d2,mean,False
en_adc3,beo,,,2,11.553,0.896,,,,hhen_d2,mean,False
en_adc3,beo,,,1,10.019,0.888,,,,hhen_d2,sum,False
en_adc3,beo,,,2,11.278,0.891,,,,hhen_d2,sum,False
en_adc3,bf,,,1,11.120,0.908,,,,full_en,mean,True
en_adc3,bf,,,2,18.973,0.854,,,,full_en,mean,True
en_adc3,bf,,,3,21.378,0.607,,,,full_en,mean,True
en_adc3,bf,,,1,11.114,0.908,,,,full_en,sum,True
en_adc3,bf,,,2,18.792,0.845,,,,full_en,sum,True
en_adc3,bf,,,3,21.208,0.672,,,,full_en,sum,True
en_adc3,bf,,,1,11.155,0.908,,,,full_en_d2,mean,False
en_adc3,bf,,,2,18.950,0.854,,,,full_en_d2,mean,False
en_adc3,bf,,,3,21.348,0.622,,,,full_en_d2,mean,False
en_adc3,bf,,,1,11.144,0.908,,,,full_en_d2,sum,False
en_adc3,bf,,,2,18.785,0.845,,,,full_en_d2,sum,False
en_adc3,bf,,,3,21.192,0.677,,,,full_en_d2,sum,False
en_adc3,bf,,,1,11.133,0.908,,,,hhen,mean,True
en_adc3,bf,,,2,19.026,0.856,,,,hhen,mean,True
en_adc3,bf,,,3,21.426,0.585,,,,hhen,mean,True
en_adc3,bf,,,1,11.135,0.907,,,,hhen,sum,True
en_adc3,bf,,,2,18.863,0.849,,,,hhen,sum,True
en_adc3,bf,,,3,21.280,0.649,,,,hhen,sum,True
en_adc3,bf,,,1,11.170,0.908,,,,hhen_d2,mean,False
en_adc3,bf,,,2,19.000,0.856,,,,hhen_d2,mean,False
en_adc3,bf,,,3,21.395,0.602,,,,hhen_d2,mean,False
en_adc3,bf,,,1,11.169,0.907,,,,hhen_d2,sum,False
en_adc3,bf,,,2,18.854,0.849,,,,hhen_d2,sum,False
en_adc3,bf,,,3,21.262,0.656,,,,hhen_d2,sum,False
en_adc3,bh3,,,1,13.285,0.921,,,,full_en,mean,True
en_adc3,bh3,,,2,18.242,0.875,,,,full_en,mean,True
en_adc3,bh3,,,1,13.258,0.920,,,,full_en,sum,True
en_adc3,bh3,,,2,18.205,0.874,,,,full_en,sum,True
en_adc3,bh3,,,1,13.311,0.921,,,,full_en_d2,mean,False
en_adc3,bh3,,,2,18.269,0.874,,,,full_en_d2,mean,False
en_adc3,bh3,,,1,13.283,0.920,,,,full_en_d2,sum,False
en_adc3,bh3,,,2,18.232,0.873,,,,full_en_d2,sum,False
en_adc3,bh3,,,1,13.295,0.921,,,,hhen,mean,True
en_adc3,bh3,,,2,18.259,0.875,,,,hhen,mean,True
en_adc3,bh3,,,1,13.274,0.921,,,,hhen,sum,True
en_adc3,bh3,,,2,18.231,0.875,,,,hhen,sum,True
en_adc3,bh3,,,1,13.322,0.921,,,,hhen_d2,mean,False
en_adc3,bh3,,,2,18.287,0.875,,,,hhen_d2,mean,False
en_adc3,bh3,,,1,13.301,0.921,,,,hhen_d2,sum,False
en_adc3,bh3,,,2,18.260,0.874,,,,hhen_d2,sum,False
en_adc3,bn,,,1,13.068,0.834,,,,full_en,mean,True
en_adc3,bn,,,2,14.500,0.813,,,,full_en,mean,True
en_adc3,bn,,,1,12.593,0.854,,,,full_en,sum,True
en_adc3,bn,,,2,14.089,0.711,,,,full_en,sum,True
en_adc3,bn,,,1,12.002,0.879,,,,full_en_d2,mean,False
en_adc3,bn,,,2,13.129,0.440,,,,full_en_d2,mean,False
en_adc3,bn,,,1,11.878,0.877,,,,full_en_d2,sum,False
en_adc3,bn,,,2,13.063,0.510,,,,full_en_d2,sum,False
en_adc3,bn,,,1,13.554,0.768,,,,hhen,mean,True
en_adc3,bn,,,2,15.007,0.860,,,,hhen,mean,True
en_adc3,bn,,,1,13.085,0.832,,,,hhen,sum,True
en_adc3,bn,,,2,14.537,0.819,,,,hhen,sum,True
en_adc3,bn,,,1,12.124,0.879,,,,hhen_d2,mean,False
en_adc3,bn,,,2,13.741,0.490,,,,hhen_d2,mean,False
en_adc3,bn,,,1,12.005,0.878,,,,hhen_d2,sum,False
en_adc3,bn,,,2,13.118,0.451,,,,hhen_d2,sum,False
en_adc3,c2,,,1,12.347,0.903,,,,full_en,mean,True
en_adc3,c2,,,1,12.460,0.901,,,,full_en,sum,True
en_adc3,c2,,,1,12.571,0.902,,,,full_en_d2,mean,False
en_adc3,c2,,,1,12.655,0.900,,,,full_en_d2,sum,False
en_adc3,c2,,,1,12.230,0.904,,,,hhen,mean,True
en_adc3,c2,,,1,12.326,0.903,,,,hhen,sum,True
en_adc3,c2,,,1,12.482,0.904,,,,hhen_d2,mean,False
en_adc3,c2,,,1,12.556,0.902,,,,hhen_d2,sum,False
en_adc3,ch2o,,,1,11.037,0.903,,,,full_en,mean,True
en_adc3,ch2o,,,2,14.597,0.880,,,,full_en,mean,True
en_adc3,ch2o,,,3,16.375,0.888,,,,full_en,mean,True
en_adc3,ch2o,,,4,17.229,0.678,,,,full_en,mean,True
en_adc3,ch2o,,,1,10.891,0.899,,,,full_en,sum,True
en_adc3,ch2o,,,2,14.506,0.878,,,,full_en,sum,True
en_adc3,ch2o,,,3,16.183,0.884,,,,full_en,sum,True
en_adc3,ch2o,,,4,17.141,0.701,,,,full_en,sum,True
en_adc3,ch2o,,,1,11.017,0.902,,,,full_en_d2,mean,False
en_adc3,ch2o,,,2,14.578,0.880,,,,full_en_d2,mean,False
en_adc3,ch2o,,,3,16.336,0.888,,,,full_en_d2,mean,False
en_adc3,ch2o,,,4,17.273,0.666,,,,full_en_d2,mean,False
en_adc3,ch2o,,,1,10.883,0.899,,,,full_en_d2,sum,False
en_adc3,ch2o,,,2,14.499,0.878,,,,full_en_d2,sum,False
en_adc3,ch2o,,,3,16.162,0.884,,,,full_en_d2,sum,False
en_adc3,ch2o,,,4,17.184,0.690,,,,full_en_d2,sum,False
en_adc3,ch2o,,,1,11.096,0.904,,,,hhen,mean,True
en_adc3,ch2o,,,2,14.628,0.880,,,,hhen,mean,True
en_adc3,ch2o,,,3,16.452,0.889,,,,hhen,mean,True
en_adc3,ch2o,,,4,17.261,0.669,,,,hhen,mean,True
en_adc3,ch2o,,,1,10.974,0.902,,,,hhen,sum,True
en_adc3,ch2o,,,2,14.550,0.879,,,,hhen,sum,True
en_adc3,ch2o,,,3,16.292,0.887,,,,hhen,sum,True
en_adc3,ch2o,,,4,17.188,0.690,,,,hhen,sum,True
en_adc3,ch2o,,,1,11.070,0.904,,,,hhen_d2,mean,False
en_adc3,ch2o,,,2,14.605,0.880,,,,hhen_d2,mean,False
en_adc3,ch2o,,,3,16.405,0.890,,,,hhen_d2,mean,False
en_adc3,ch2o,,,4,17.307,0.654,,,,hhen_d2,mean,False
en_adc3,ch2o,,,1,10.960,0.901,,,,hhen_d2,sum,False
en_adc3,ch2o,,,2,14.539,0.879,,,,hhen_d2,sum,False
en_adc3,ch2o,,,3,16.262,0.887,,,,hhen_d2,sum,False
en_adc3,ch2o,,,4,17.234,0.677,,,,hhen_d2,sum,False
en_adc3,ch4,,,1,14.367,0.921,,,,full_en,mean,True
en_adc3,ch4,,,2,23.183,0.814,,,,full_en,mean,True
en_adc3,ch4,,,1,14.312,0.919,,,,full_en,sum,True
en_adc3,ch4,,,2,23.086,0.811,,,,full_en,sum,True
en_adc3,ch4,,,1,14.411,0.920,,,,full_en_d2,mean,False
en_adc3,ch4,,,2,23.230,0.813,,,,full_en_d2,mean,False
en_adc3,ch4,,,1,14.355,0.919,,,,full_en_d2,sum,False
en_adc3,ch4,,,2,23.132,0.810,,,,full_en_d2,sum,False
en_adc3,ch4,,,1,14.387,0.921,,,,hhen,mean,True
en_adc3,ch4,,,2,23.224,0.815,,,,hhen,mean,True
en_adc3,ch4,,,1,14.340,0.920,,,,hhen,sum,True
en_adc3,ch4,,,2,23.144,0.814,,,,hhen,sum,True
en_adc3,ch4,,,1,14.432,0.921,,,,hhen_d2,mean,False
en_adc3,ch4,,,2,23.271,0.814,,,,hhen_d2,mean,False
en_adc3,ch4,,,1,14.386,0.920,,,,hhen_d2,sum,False
en_adc3,ch4,,,2,23.193,0.812,,,,hhen_d2,sum,False
en_adc3,co,,,1,13.990,0.888,,,,full_en,mean,True
en_adc3,co,,,2,17.071,0.895,,,,full_en,mean,True
en_adc3,co,,,3,20.043,0.782,,,,full_en,mean,True
en_adc3,co,,,1,13.979,0.885,,,,full_en,sum,True
en_adc3,co,,,2,16.978,0.893,,,,full_en,sum,True
en_adc3,co,,,3,19.813,0.792,,,,full_en,sum,True
en_adc3,co,,,1,14.121,0.887,,,,full_en_d2,mean,False
en_adc3,co,,,2,17.051,0.895,,,,full_en_d2,mean,False
en_adc3,co,,,3,19.975,0.785,,,,full_en_d2,mean,False
en_adc3,co,,,1,14.089,0.884,,,,full_en_d2,sum,False
en_adc3,co,,,2,16.971,0.893,,,,full_en_d2,sum,False
en_adc3,co,,,3,19.769,0.793,,,,full_en_d2,sum,False
en_adc3,co,,,1,13.990,0.890,,,,hhen,mean,True
en_adc3,co,,,2,17.097,0.895,,,,hhen,mean,True
en_adc3,co,,,3,20.130,0.777,,,,hhen,mean,True
en_adc3,co,,,1,13.982,0.887,,,,hhen,sum,True
en_adc3,co,,,2,17.014,0.894,,,,hhen,sum,True
en_adc3,co,,,3,19.934,0.787,,,,hhen,sum,True
en_adc3,co,,,1,14.131,0.889,,,,hhen_d2,mean,False
en_adc3,co,,,2,17.073,0.896,,,,hhen_d2,mean,False
en_adc3,co,,,3,20.054,0.782,,,,hhen_d2,mean,False
en_adc3,co,,,1,14.108,0.886,,,,hhen_d2,sum,False
en_adc3,co,,,2,17.004,0.894,,,,hhen_d2,sum,False
en_adc3,co,,,3,19.880,0.789,,,,hhen_d2,sum,False
en_adc3,co2,,,1,13.867,0.897,,,,full_en,mean,True
en_adc3,co2,,,2,17.948,0.831,,,,full_en,mean,True
en_adc3,co2,,,3,18.494,0.889,,,,full_en,mean,True
en_adc3,co2,,,4,19.837,0.869,,,,full_en,mean,True
en_adc3,co2,,,1,13.779,0.893,,,,full_en,sum,True
en_adc3,co2,,,2,17.838,0.827,,,,full_en,sum,True
en_adc3,co2,,,3,18.318,0.885,,,,full_en,sum,True
en_adc3,co2,,,4,19.638,0.865,,,,full_en,sum,True
en_adc3,co2,,,1,13.905,0.897,,,,full_en_d2,mean,False
en_adc3,co2,,,2,17.983,0.830,,,,full_en_d2,mean,False
en_adc3,co2,,,3,18.499,0.889,,,,full_en_d2,mean,False
en_adc3,co2,,,4,19.841,0.869,,,,full_en_d2,mean,False
en_adc3,co2,,,1,13.818,0.893,,,,full_en_d2,sum,False
en_adc3,co2,,,2,17.871,0.826,,,,full_en_d2,sum,False
en_adc3,co2,,,3,18.331,0.885,,,,full_en_d2,sum,False
en_adc3,co2,,,4,19.648,0.865,,,,full_en_d2,sum,False
en_adc3,co2,,,1,13.891,0.898,,,,hhen,mean,True
en_adc3,co2,,,2,17.985,0.833,,,,hhen,mean,True
en_adc3,co2,,,3,18.566,0.891,,,,hhen,mean,True
en_adc3,co2,,,4,19.921,0.871,,,,hhen,mean,True
en_adc3,co2,,,1,13.814,0.895,,,,hhen,sum,True
en_adc3,co2,,,2,17.893,0.830,,,,hhen,sum,True
en_adc3,co2,,,3,18.421,0.888,,,,hhen,sum,True
en_adc3,co2,,,4,19.758,0.868,,,,hhen,sum,True
en_adc3,co2,,,1,13.931,0.898,,,,hhen_d2,mean,False
en_adc3,co2,,,2,18.022,0.832,,,,hhen_d2,mean,False
en_adc3,co2,,,3,18.569,0.891,,,,hhen_d2,mean,False
en_adc3,co2,,,4,19.922,0.872,,,,hhen_d2,mean,False
en_adc3,co2,,,1,13.857,0.895,,,,hhen_d2,sum,False
en_adc3,co2,,,2,17.930,0.829,,,,hhen_d2,sum,False
en_adc3,co2,,,3,18.431,0.888,,,,hhen_d2,sum,False
en_adc3,co2,,,4,19.766,0.868,,,,hhen_d2,sum,False
en_adc3,cs,,,1,11.218,0.833,,,,full_en,mean,True
en_adc3,cs,,,2,12.856,0.895,,,,full_en,mean,True
en_adc3,cs,,,3,17.900,0.686,,,,full_en,mean,True
en_adc3,cs,,,1,11.168,0.824,,,,full_en,sum,True
en_adc3,cs,,,2,12.845,0.894,,,,full_en,sum,True
en_adc3,cs,,,3,17.782,0.668,,,,full_en,sum,True
en_adc3,cs,,,1,11.464,0.827,,,,full_en_d2,mean,False
en_adc3,cs,,,2,12.872,0.895,,,,full_en_d2,mean,False
en_adc3,cs,,,3,17.902,0.681,,,,full_en_d2,mean,False
en_adc3,cs,,,1,11.380,0.819,,,,full_en_d2,sum,False
en_adc3,cs,,,2,12.865,0.894,,,,full_en_d2,sum,False
en_adc3,cs,,,3,17.786,0.664,,,,full_en_d2,sum,False
en_adc3,cs,,,1,11.226,0.839,,,,hhen,mean,True
en_adc3,cs,,,2,12.852,0.895,,,,hhen,mean,True
en_adc3,cs,,,3,17.966,0.695,,,,hhen,mean,True
en_adc3,cs,,,1,11.184,0.831,,,,hhen,sum,True
en_adc3,cs,,,2,12.842,0.895,,,,hhen,sum,True
en_adc3,cs,,,3,17.867,0.681,,,,hhen,sum,True
en_adc3,cs,,,1,11.501,0.832,,,,hhen_d2,mean,False
en_adc3,cs,,,2,12.866,0.895,,,,hhen_d2,mean,False
en_adc3,cs,,,3,17.966,0.690,,,,hhen_d2,mean,False
en_adc3,cs,,,1,11.434,0.825,,,,hhen_d2,sum,False
en_adc3,cs,,,2,12.861,0.895,,,,hhen_d2,sum,False
en_adc3,cs,,,3,17.870,0.676,,,,hhen_d2,sum,False
en_adc3,f2,,,1,15.911,0.882,,,,full_en,mean,True
en_adc3,f2,,,2,19.001,0.797,,,,full_en,mean,True
en_adc3,f2,,,3,21.248,0.887,,,,full_en,mean,True
en_adc3,f2,,,1,15.694,0.879,,,,full_en,sum,True
en_adc3,f2,,,2,18.761,0.798,,,,full_en,sum,True
en_adc3,f2,,,3,21.157,0.882,,,,full_en,sum,True
en_adc3,f2,,,1,15.900,0.882,,,,full_en_d2,mean,False
en_adc3,f2,,,2,18.988,0.797,,,,full_en_d2,mean,False
en_adc3,f2,,,3,21.211,0.886,,,,full_en_d2,mean,False
en_adc3,f2,,,1,15.695,0.879,,,,full_en_d2,sum,False
en_adc3,f2,,,2,18.759,0.798,,,,full_en_d2,sum,False
en_adc3,f2,,,3,21.137,0.881,,,,full_en_d2,sum,False
en_adc3,f2,,,1,16.014,0.884,,,,hhen,mean,True
en_adc3,f2,,,2,19.125,0.798,,,,hhen,mean,True
en_adc3,f2,,,3,21.285,0.888,,,,hhen,mean,True
en_adc3,f2,,,1,15.839,0.882,,,,hhen,sum,True
en_adc3,f2,,,2,18.937,0.800,,,,hhen,sum,True
en_adc3,f2,,,3,21.210,0.884,,,,hhen,sum,True
en_adc3,f2,,,1,16.000,0.884,,,,hhen_d2,mean,False
en_adc3,f2,,,2,19.110,0.798,,,,hhen_d2,mean,False
en_adc3,f2,,,3,21.244,0.887,,,,hhen_d2,mean,False
en_adc3,f2,,,1,15.837,0.882,,,,hhen_d2,sum,False
en_adc3,f2,,,2,18.933,0.800,,,,hhen_d2,sum,False
en_adc3,f2,,,3,21.185,0.883,,,,hhen_d2,sum,False
en_adc3,h2o,,,1,12.858,0.920,,,,full_en,mean,True
en_adc3,h2o,,,2,15.105,0.920,,,,full_en,mean,True
en_adc3,h2o,,,3,19.190,0.928,,,,full_en,mean,True
en_adc3,h2o,,,1,12.705,0.917,,,,full_en,sum,True
en_adc3,h2o,,,2,14.946,0.918,,,,full_en,sum,True
en_adc3,h2o,,,3,19.053,0.926,,,,full_en,sum,True
en_adc3,h2o,,,1,12.864,0.920,,,,full_en_d2,mean,False
en_adc3,h2o,,,2,15.097,0.920,,,,full_en_d2,mean,False
en_adc3,h2o,,,3,19.170,0.928,,,,full_en_d2,mean,False
en_adc3,h2o,,,1,12.722,0.917,,,,full_en_d2,sum,False
en_adc3,h2o,,,2,14.950,0.918,,,,full_en_d2,sum,False
en_adc3,h2o,,,3,19.049,0.926,,,,full_en_d2,sum,False
en_adc3,h2o,,,1,12.908,0.921,,,,hhen,mean,True
en_adc3,h2o,,,2,15.158,0.921,,,,hhen,mean,True
en_adc3,h2o,,,3,19.234,0.929,,,,hhen,mean,True
en_adc3,h2o,,,1,12.772,0.919,,,,hhen,sum,True
en_adc3,h2o,,,2,15.017,0.919,,,,hhen,sum,True
en_adc3,h2o,,,3,19.114,0.927,,,,hhen,sum,True
en_adc3,h2o,,,1,12.911,0.921,,,,hhen_d2,mean,False
en_adc3,h2o,,,2,15.146,0.921,,,,hhen_d2,mean,False
en_adc3,h2o,,,3,19.210,0.929,,,,hhen_d2,mean,False
en_adc3,h2o,,,1,12.787,0.918,,,,hhen_d2,sum,False
en_adc3,h2o,,,2,15.019,0.919,,,,hhen_d2,sum,False
en_adc3,h2o,,,3,19.105,0.927,,,,hhen_d2,sum,False
en_adc3,h2s,,,1,10.387,0.914,,,,full_en,mean,True
en_adc3,h2s,,,2,13.396,0.905,,,,full_en,mean,True
en_adc3,h2s,,,3,15.609,0.900,,,,full_en,mean,True
en_adc3,h2s,,,1,10.349,0.913,,,,full_en,sum,True
en_adc3,h2s,,,2,13.347,0.904,,,,full_en,sum,True
en_adc3,h2s,,,3,15.560,0.899,,,,full_en,sum,True
en_adc3,h2s,,,1,10.420,0.914,,,,full_en_d2,mean,False
en_adc3,h2s,,,2,13.429,0.905,,,,full_en_d2,mean,False
en_adc3,h2s,,,3,15.646,0.900,,,,full_en_d2,mean,False
en_adc3,h2s,,,1,10.382,0.913,,,,full_en_d2,sum,False
en_adc3,h2s,,,2,13.380,0.904,,,,full_en_d2,sum,False
en_adc3,h2s,,,3,15.597,0.899,,,,full_en_d2,sum,False
en_adc3,h2s,,,1,10.398,0.915,,,,hhen,mean,True
en_adc3,h2s,,,2,13.414,0.906,,,,hhen,mean,True
en_adc3,h2s,,,3,15.626,0.901,,,,hhen,mean,True
en_adc3,h2s,,,1,10.366,0.914,,,,hhen,sum,True
en_adc3,h2s,,,2,13.372,0.905,,,,hhen,sum,True
en_adc3,h2s,,,3,15.583,0.900,,,,hhen,sum,True
en_adc3,h2s,,,1,10.433,0.915,,,,hhen_d2,mean,False
en_adc3,h2s,,,2,13.448,0.906,,,,hhen_d2,mean,False
en_adc3,h2s,,,3,15.664,0.900,,,,hhen_d2,mean,False
en_adc3,h2s,,,1,10.402,0.914,,,,hhen_d2,sum,False
en_adc3,h2s,,,2,13.408,0.905,,,,hhen_d2,sum,False
en_adc3,h2s,,,3,15.624,0.900,,,,hhen_d2,sum,False
en_adc3,hcl,,,1,12.731,0.919,,,,full_en,mean,True
en_adc3,hcl,,,2,16.700,0.914,,,,full_en,mean,True
en_adc3,hcl,,,1,12.682,0.918,,,,full_en,sum,True
en_adc3,hcl,,,2,16.648,0.913,,,,full_en,sum,True
en_adc3,hcl,,,1,12.757,0.919,,,,full_en_d2,mean,False
en_adc3,hcl,,,2,16.728,0.914,,,,full_en_d2,mean,False
en_adc3,hcl,,,1,12.710,0.918,,,,full_en_d2,sum,False
en_adc3,hcl,,,2,16.677,0.913,,,,full_en_d2,sum,False
en_adc3,hcl,,,1,12.746,0.920,,,,hhen,mean,True
en_adc3,hcl,,,2,16.717,0.915,,,,hhen,mean,True
en_adc3,hcl,,,1,12.703,0.919,,,,hhen,sum,True
en_adc3,hcl,,,2,16.670,0.914,,,,hhen,sum,True
en_adc3,hcl,,,1,12.774,0.919,,,,hhen_d2,mean,False
en_adc3,hcl,,,2,16.746,0.915,,,,hhen_d2,mean,False
en_adc3,hcl,,,1,12.734,0.918,,,,hhen_d2,sum,False
en_adc3,hcl,,,2,16.702,0.914,,,,hhen_d2,sum,False
en_adc3,hf,,,1,16.445,0.927,,,,full_en,mean,True
en_adc3,hf,,,2,20.308,0.932,,,,full_en,mean,True
en_adc3,hf,,,1,16.250,0.925,,,,full_en,sum,True
en_adc3,hf,,,2,20.135,0.930,,,,full_en,sum,True
en_adc3,hf,,,1,16.410,0.927,,,,full_en_d2,mean,False
en_adc3,hf,,,2,20.257,0.932,,,,full_en_d2,mean,False
en_adc3,hf,,,1,16.233,0.925,,,,full_en_d2,sum,False
en_adc3,hf,,,2,20.105,0.930,,,,full_en_d2,sum,False
en_adc3,hf,,,1,16.513,0.928,,,,hhen,mean,True
en_adc3,hf,,,2,20.369,0.933,,,,hhen,mean,True
en_adc3,hf,,,1,16.342,0.926,,,,hhen,sum,True
en_adc3,hf,,,2,20.214,0.931,,,,hhen,sum,True
en_adc3,hf,,,1,16.472,0.928,,,,hhen_d2,mean,False
en_adc3,hf,,,2,20.310,0.933,,,,hhen_d2,mean,False
en_adc3,hf,,,1,16.319,0.926,,,,hhen_d2,sum,False
en_adc3,hf,,,2,20.177,0.931,,,,hhen_d2,sum,False
en_adc3,licl,,,1,10.022,0.909,,,,full_en,mean,True
en_adc3,licl,,,2,10.712,0.908,,,,full_en,mean,True
en_adc3,licl,,,1,9.950,0.907,,,,full_en,sum,True
en_adc3,licl,,,2,10.637,0.906,,,,full_en,sum,True
en_adc3,licl,,,1,10.035,0.908,,,,full_en_d2,mean,False
en_adc3,licl,,,2,10.727,0.908,,,,full_en_d2,mean,False
en_adc3,licl,,,1,9.968,0.907,,,,full_en_d2,sum,False
en_adc3,licl,,,2,10.657,0.906,,,,full_en_d2,sum,False
en_adc3,licl,,,1,10.039,0.909,,,,hhen,mean,True
en_adc3,licl,,,2,10.730,0.908,,,,hhen,mean,True
en_adc3,licl,,,1,9.973,0.908,,,,hhen,sum,True
en_adc3,licl,,,2,10.660,0.907,,,,hhen,sum,True
en_adc3,licl,,,1,10.053,0.909,,,,hhen_d2,mean,False
en_adc3,licl,,,2,10.746,0.908,,,,hhen_d2,mean,False
en_adc3,licl,,,1,9.994,0.908,,,,hhen_d2,sum,False
en_adc3,licl,,,2,10.683,0.907,,,,hhen_d2,sum,False
en_adc3,lif,,,1,11.944,0.918,,,,full_en,mean,True
en_adc3,lif,,,2,12.494,0.918,,,,full_en,mean,True
en_adc3,lif,,,1,11.694,0.916,,,,full_en,sum,True
en_adc3,lif,,,2,12.219,0.915,,,,full_en,sum,True
en_adc3,lif,,,1,11.866,0.918,,,,full_en_d2,mean,False
en_adc3,lif,,,2,12.404,0.918,,,,full_en_d2,mean,False
en_adc3,lif,,,1,11.644,0.916,,,,full_en_d2,sum,False
en_adc3,lif,,,2,12.160,0.915,,,,full_en_d2,sum,False
en_adc3,lif,,,1,12.007,0.919,,,,hhen,mean,True
en_adc3,lif,,,2,12.564,0.918,,,,hhen,mean,True
en_adc3,lif,,,1,11.778,0.917,,,,hhen,sum,True
en_adc3,lif,,,2,12.313,0.916,,,,hhen,sum,True
en_adc3,lif,,,1,11.924,0.919,,,,hhen_d2,mean,False
en_adc3,lif,,,2,12.468,0.919,,,,hhen_d2,mean,False
en_adc3,lif,,,1,11.723,0.917,,,,hhen_d2,sum,False
en_adc3,lif,,,2,12.248,0.916,,,,hhen_d2,sum,False
en_adc3,n2,,,1,15.597,0.899,,,,full_en,mean,True
en_adc3,n2,,,2,16.943,0.916,,,,full_en,mean,True
en_adc3,n2,,,3,18.866,0.812,,,,full_en,mean,True
en_adc3,n2,,,1,15.513,0.895,,,,full_en,sum,True
en_adc3,n2,,,2,16.961,0.914,,,,full_en,sum,True
en_adc3,n2,,,3,18.721,0.809,,,,full_en,sum,True
en_adc3,n2,,,1,15.707,0.898,,,,full_en_d2,mean,False
en_adc3,n2,,,2,17.012,0.916,,,,full_en_d2,mean,False
en_adc3,n2,,,3,18.946,0.809,,,,full_en_d2,mean,False
en_adc3,n2,,,1,15.613,0.894,,,,full_en_d2,sum,False
en_adc3,n2,,,2,17.028,0.914,,,,full_en_d2,sum,False
en_adc3,n2,,,3,18.795,0.807,,,,full_en_d2,sum,False
en_adc3,n2,,,1,15.623,0.901,,,,hhen,mean,True
en_adc3,n2,,,2,16.922,0.916,,,,hhen,mean,True
en_adc3,n2,,,3,18.925,0.813,,,,hhen,mean,True
en_adc3,n2,,,1,15.550,0.898,,,,hhen,sum,True
en_adc3,n2,,,2,16.934,0.915,,,,hhen,sum,True
en_adc3,n2,,,3,18.805,0.811,,,,hhen,sum,True
en_adc3,n2,,,1,15.739,0.900,,,,hhen_d2,mean,False
en_adc3,n2,,,2,16.995,0.916,,,,hhen_d2,mean,False
en_adc3,n2,,,3,19.008,0.810,,,,hhen_d2,mean,False
en_adc3,n2,,,1,15.661,0.897,,,,hhen_d2,sum,False
en_adc3,n2,,,2,17.007,0.915,,,,hhen_d2,sum,False
en_adc3,n2,,,3,18.885,0.808,,,,hhen_d2,sum,False
en_adc3,ne,,,1,21.801,0.941,,,,full_en,mean,True
en_adc3,ne,,,2,48.817,0.910,,,,full_en,mean,True
en_adc3,ne,,,1,21.615,0.940,,,,full_en,sum,True
en_adc3,ne,,,2,48.585,0.908,,,,full_en,sum,True
en_adc3,ne,,,1,21.747,0.941,,,,full_en_d2,mean,False
en_adc3,ne,,,2,48.762,0.910,,,,full_en_d2,mean,False
en_adc3,ne,,,1,21.581,0.940,,,,full_en_d2,sum,False
en_adc3,ne,,,2,48.552,0.909,,,,full_en_d2,sum,False
en_adc3,ne,,,1,21.867,0.942,,,,hhen,mean,True
en_adc3,ne,,,2,48.908,0.910,,,,hhen,mean,True
en_adc3,ne,,,1,21.705,0.941,,,,hhen,sum,True
en_adc3,ne,,,2,48.708,0.909,,,,hhen,sum,True
en_adc3,ne,,,1,21.809,0.942,,,,hhen_d2,mean,False
en_adc3,ne,,,2,48.848,0.911,,,,hhen_d2,mean,False
en_adc3,ne,,,1,21.665,0.941,,,,hhen_d2,sum,False
en_adc3,ne,,,2,48.669,0.910,,,,hhen_d2,sum,False
en_adc3,nh3,,,1,10.972,0.916,,,,full_en,mean,True
en_adc3,nh3,,,2,16.677,0.921,,,,full_en,mean,True
en_adc3,nh3,,,3,27.347,0.519,,,,full_en,mean,True
en_adc3,nh3,,,1,10.875,0.914,,,,full_en,sum,True
en_adc3,nh3,,,2,16.579,0.920,,,,full_en,sum,True
en_adc3,nh3,,,3,27.231,0.538,,,,full_en,sum,True
en_adc3,nh3,,,1,11.006,0.916,,,,full_en_d2,mean,False
en_adc3,nh3,,,2,16.695,0.921,,,,full_en_d2,mean,False
en_adc3,nh3,,,3,27.363,0.515,,,,full_en_d2,mean,False
en_adc3,nh3,,,1,10.911,0.913,,,,full_en_d2,sum,False
en_adc3,nh3,,,2,16.604,0.920,,,,full_en_d2,sum,False
en_adc3,nh3,,,3,27.252,0.534,,,,full_en_d2,sum,False
en_adc3,nh3,,,1,11.004,0.917,,,,hhen,mean,True
en_adc3,nh3,,,2,16.711,0.922,,,,hhen,mean,True
en_adc3,nh3,,,3,27.390,0.511,,,,hhen,mean,True
en_adc3,nh3,,,1,10.919,0.915,,,,hhen,sum,True
en_adc3,nh3,,,2,16.626,0.921,,,,hhen,sum,True
en_adc3,nh3,,,3,27.295,0.529,,,,hhen,sum,True
en_adc3,nh3,,,1,11.037,0.917,,,,hhen_d2,mean,False
en_adc3,nh3,,,2,16.727,0.922,,,,hhen_d2,mean,False
en_adc3,nh3,,,3,27.406,0.507,,,,hhen_d2,mean,False
en_adc3,nh3,,,1,10.956,0.915,,,,hhen_d2,sum,False
en_adc3,nh3,,,2,16.650,0.921,,,,hhen_d2,sum,False
en_adc3,nh3,,,3,27.316,0.524,,,,hhen_d2,sum,False
en_adc3,ph3,,,1,10.558,0.908,,,,full_en,mean,True
en_adc3,ph3,,,2,13.689,0.897,,,,full_en,mean,True
en_adc3,ph3,,,3,19.424,0.379,,,,full_en,mean,True
en_adc3,ph3,,,1,10.527,0.907,,,,full_en,sum,True
en_adc3,ph3,,,2,13.648,0.896,,,,full_en,sum,True
en_adc3,ph3,,,3,19.345,0.391,,,,full_en,sum,True
en_adc3,ph3,,,1,10.592,0.908,,,,full_en_d2,mean,False
en_adc3,ph3,,,2,13.727,0.897,,,,full_en_d2,mean,False
en_adc3,ph3,,,3,19.440,0.375,,,,full_en_d2,mean,False
en_adc3,ph3,,,1,10.559,0.906,,,,full_en_d2,sum,False
en_adc3,ph3,,,2,13.684,0.895,,,,full_en_d2,sum,False
en_adc3,ph3,,,3,19.361,0.387,,,,full_en_d2,sum,False
en_adc3,ph3,,,1,10.570,0.908,,,,hhen,mean,True
en_adc3,ph3,,,2,13.704,0.898,,,,hhen,mean,True
en_adc3,ph3,,,3,19.460,0.374,,,,hhen,mean,True
en_adc3,ph3,,,1,10.546,0.907,,,,hhen,sum,True
en_adc3,ph3,,,2,13.670,0.897,,,,hhen,sum,True
en_adc3,ph3,,,3,19.398,0.383,,,,hhen,sum,True
en_adc3,ph3,,,1,10.606,0.908,,,,hhen_d2,mean,False
en_adc3,ph3,,,2,13.744,0.897,,,,hhen_d2,mean,False
en_adc3,ph3,,,3,19.476,0.369,,,,hhen_d2,mean,False
en_adc3,ph3,,,1,10.582,0.907,,,,hhen_d2,sum,False
en_adc3,ph3,,,2,13.710,0.896,,,,hhen_d2,sum,False
en_adc3,ph3,,,3,19.415,0.378,,,,hhen_d2,sum,False
en_adc3,sih4,,,1,12.770,0.901,,,,full_en,mean,True
en_adc3,sih4,,,2,18.230,0.755,,,,full_en,mean,True
en_adc3,sih4,,,1,12.741,0.901,,,,full_en,sum,True
en_adc3,sih4,,,2,18.175,0.753,,,,full_en,sum,True
en_adc3,sih4,,,1,12.792,0.901,,,,full_en_d2,mean,False
en_adc3,sih4,,,2,18.245,0.754,,,,full_en_d2,mean,False
en_adc3,sih4,,,1,12.762,0.900,,,,full_en_d2,sum,False
en_adc3,sih4,,,2,18.190,0.752,,,,full_en_d2,sum,False
en_adc3,sih4,,,1,12.781,0.902,,,,hhen,mean,True
en_adc3,sih4,,,2,18.256,0.756,,,,hhen,mean,True
en_adc3,sih4,,,1,12.759,0.901,,,,hhen,sum,True
en_adc3,sih4,,,2,18.215,0.755,,,,hhen,sum,True
en_adc3,sih4,,,1,12.804,0.902,,,,hhen_d2,mean,False
en_adc3,sih4,,,2,18.271,0.755,,,,hhen_d2,mean,False
en_adc3,sih4,,,1,12.782,0.901,,,,hhen_d2,sum,False
en_adc3,sih4,,,2,18.231,0.754,,,,hhen_d2,sum,False
en_adc3,ar,,,1,15.694,0.927,,,,full_en_scr,sum,screened
en_adc3,ar,,,2,29.242,0.660,,,,full_en_scr,sum,screened
en_adc3,bh3,,,1,13.260,0.920,,,,full_en_scr,sum,screened
en_adc3,bh3,,,2,18.207,0.874,,,,full_en_scr,sum,screened
en_adc3,beo,,,1,10.036,0.885,,,,full_en_scr,sum,screened
en_adc3,beo,,,2,11.203,0.888,,,,full_en_scr,sum,screened
en_adc3,c2,,,1,12.502,0.901,,,,full_en_scr,sum,screened
en_adc3,bf,,,1,11.116,0.908,,,,full_en_scr,sum,screened
en_adc3,bf,,,2,18.793,0.845,,,,full_en_scr,sum,screened
en_adc3,bf,,,3,21.209,0.671,,,,full_en_scr,sum,screened
en_adc3,bn,,,1,12.405,0.860,,,,full_en_scr,sum,screened
en_adc3,bn,,,2,13.935,0.633,,,,full_en_scr,sum,screened
en_adc3,co,,,1,13.996,0.885,,,,full_en_scr,sum,screened
en_adc3,co,,,2,16.974,0.893,,,,full_en_scr,sum,screened
en_adc3,co,,,3,19.802,0.792,,,,full_en_scr,sum,screened
en_adc3,ch4,,,1,14.316,0.919,,,,full_en_scr,sum,screened
en_adc3,ch4,,,2,23.090,0.811,,,,full_en_scr,sum,screened
en_adc3,cs,,,1,11.189,0.824,,,,full_en_scr,sum,screened
en_adc3,cs,,,2,12.847,0.894,,,,full_en_scr,sum,screened
en_adc3,cs,,,3,17.782,0.667,,,,full_en_scr,sum,screened
en_adc3,f2,,,1,15.696,0.879,,,,full_en_scr,sum,screened
en_adc3,f2,,,2,18.762,0.798,,,,full_en_scr,sum,screened
en_adc3,f2,,,3,21.158,0.882,,,,full_en_scr,sum,screened
en_adc3,ch2o,,,1,10.885,0.899,,,,full_en_scr,sum,screened
en_adc3,ch2o,,,2,14.504,0.878,,,,full_en_scr,sum,screened
en_adc3,ch2o,,,3,16.177,0.884,,,,full_en_scr,sum,screened
en_adc3,ch2o,,,4,17.148,0.699,,,,full_en_scr,sum,screened
en_adc3,h2o,,,1,12.708,0.917,,,,full_en_scr,sum,screened
en_adc3,h2o,,,2,14.948,0.918,,,,full_en_scr,sum,screened
en_adc3,h2o,,,3,19.054,0.926,,,,full_en_scr,sum,screened
en_adc3,co2,,,1,13.782,0.893,,,,full_en_scr,sum,screened
en_adc3,co2,,,2,17.840,0.827,,,,full_en_scr,sum,screened
en_adc3,co2,,,3,18.318,0.885,,,,full_en_scr,sum,screened
en_adc3,co2,,,4,19.637,0.865,,,,full_en_scr,sum,screened
en_adc3,hcl,,,1,12.685,0.918,,,,full_en_scr,sum,screened
en_adc3,hcl,,,2,16.650,0.913,,,,full_en_scr,sum,screened
en_adc3,hf,,,1,16.250,0.925,,,,full_en_scr,sum,screened
en_adc3,hf,,,2,20.133,0.930,,,,full_en_scr,sum,screened
en_adc3,lif,,,1,11.693,0.916,,,,full_en_scr,sum,screened
en_adc3,lif,,,2,12.217,0.915,,,,full_en_scr,sum,screened
en_adc3,licl,,,1,9.952,0.907,,,,full_en_scr,sum,screened
en_adc3,licl,,,2,10.639,0.906,,,,full_en_scr,sum,screened
en_adc3,ne,,,1,21.614,0.940,,,,full_en_scr,sum,screened
en_adc3,ne,,,2,48.584,0.908,,,,full_en_scr,sum,screened
en_adc3,h2s,,,1,10.352,0.913,,,,full_en_scr,sum,screened
en_adc3,h2s,,,2,13.350,0.904,,,,full_en_scr,sum,screened
en_adc3,h2s,,,3,15.564,0.899,,,,full_en_scr,sum,screened
en_adc3,n2,,,1,15.525,0.895,,,,full_en_scr,sum,screened
en_adc3,n2,,,2,16.968,0.914,,,,full_en_scr,sum,screened
en_adc3,n2,,,3,18.729,0.809,,,,full_en_scr,sum,screened
en_adc3,nh3,,,1,10.878,0.914,,,,full_en_scr,sum,screened
en_adc3,nh3,,,2,16.582,0.920,,,,full_en_scr,sum,screened
en_adc3,nh3,,,3,27.233,0.538,,,,full_en_scr,sum,screened
en_adc3,ph3,,,1,10.529,0.907,,,,full_en_scr,sum,screened
en_adc3,ph3,,,2,13.651,0.896,,,,full_en_scr,sum,screened
en_adc3,ph3,,,3,19.346,0.391,,,,full_en_scr,sum,screened
en_adc3,sih4,,,1,12.742,0.900,,,,full_en_scr,sum,screened
en_adc3,sih4,,,2,18.176,0.753,,,,full_en_scr,sum,screened
en_adc3,ar,,,1,15.831,0.931,,,,full_en_hp,mean,True
en_adc3,ar,,,2,30.138,0.676,,,,full_en_hp,mean,True
en_adc3,ar,,,1,15.036,0.931,,,,full_en_hp,sum,True
en_adc3,ar,,,2,15.050,0.931,,,,full_en_hp,sum,True
en_adc3,ar,,,1,15.856,0.931,,,,full_en_hp_d2,mean,False
en_adc3,ar,,,2,30.158,0.675,,,,full_en_hp_d2,mean,False
en_adc3,ar,,,1,15.068,0.930,,,,full_en_hp_d2,sum,False
en_adc3,ar,,,2,15.138,0.931,,,,full_en_hp_d2,sum,False
en_adc3,beo,,,1,11.309,0.897,,,,full_en_hp,mean,True
en_adc3,beo,,,2,12.849,0.912,,,,full_en_hp,mean,True
en_adc3,beo,,,1,12.517,0.861,,,,full_en_hp,sum,True
en_adc3,beo,,,2,16.371,0.890,,,,full_en_hp,sum,True
en_adc3,beo,,,1,10.823,0.902,,,,full_en_hp_d2,mean,False
en_adc3,beo,,,2,12.435,0.911,,,,full_en_hp_d2,mean,False
en_adc3,beo,,,1,11.511,0.877,,,,full_en_hp_d2,sum,False
en_adc3,beo,,,2,15.268,0.900,,,,full_en_hp_d2,sum,False
en_adc3,bf,,,1,11.216,0.901,,,,full_en_hp,mean,True
en_adc3,bf,,,2,19.399,0.869,,,,full_en_hp,mean,True
en_adc3,bf,,,3,22.673,0.488,,,,full_en_hp,mean,True
en_adc3,bf,,,1,-64.647,0.531,,,,full_en_hp,sum,True
en_adc3,bf,,,2,282.975,0.734,,,,full_en_hp,sum,True
en_adc3,bf,,,3,334.714,0.493,,,,full_en_hp,sum,True
en_adc3,bf,,,1,11.263,0.901,,,,full_en_hp_d2,mean,False
en_adc3,bf,,,2,19.349,0.868,,,,full_en_hp_d2,mean,False
en_adc3,bf,,,3,22.629,0.452,,,,full_en_hp_d2,mean,False
en_adc3,bf,,,1,-67.655,0.538,,,,full_en_hp_d2,sum,False
en_adc3,bf,,,2,213.955,0.831,,,,full_en_hp_d2,sum,False
en_adc3,bf,,,3,387.407,0.813,,,,full_en_hp_d2,sum,False
en_adc3,bh3,,,1,13.361,0.923,,,,full_en_hp,mean,True
en_adc3,bh3,,,2,18.370,0.879,,,,full_en_hp,mean,True
en_adc3,bh3,,,1,13.504,0.923,,,,full_en_hp,sum,True
en_adc3,bh3,,,2,18.681,0.882,,,,full_en_hp,sum,True
en_adc3,bh3,,,1,13.391,0.922,,,,full_en_hp_d2,mean,False
en_adc3,bh3,,,2,18.400,0.879,,,,full_en_hp_d2,mean,False
en_adc3,bh3,,,1,13.538,0.923,,,,full_en_hp_d2,sum,False
en_adc3,bh3,,,2,18.711,0.882,,,,full_en_hp_d2,sum,False
en_adc3,bn,,,1,21.109,0.663,,,,full_en_hp,mean,True
en_adc3,bn,,,2,21.858,0.668,,,,full_en_hp,mean,True
en_adc3,bn,,,1,48.372,0.057,,,,full_en_hp,sum,True
en_adc3,bn,,,2,162.382,0.764,,,,full_en_hp,sum,True
en_adc3,bn,,,1,13.325,0.715,,,,full_en_hp_d2,mean,False
en_adc3,bn,,,2,14.302,0.834,,,,full_en_hp_d2,mean,False
en_adc3,bn,,,1,15.008,0.970,,,,full_en_hp_d2,sum,False
en_adc3,bn,,,2,23.892,0.397,,,,full_en_hp_d2,sum,False
en_adc3,c2,,,1,-26.376,0.387,,,,full_en_hp,mean,True
en_adc3,c2,,,1,-1058.247,0.752,,,,full_en_hp,sum,True
en_adc3,c2,,,1,12.966,0.326,,,,full_en_hp_d2,mean,False
en_adc3,c2,,,1,-1050.087,0.810,,,,full_en_hp_d2,sum,False
en_adc3,ch2o,,,1,11.502,0.914,,,,full_en_hp,mean,True
en_adc3,ch2o,,,2,14.821,0.879,,,,full_en_hp,mean,True
en_adc3,ch2o,,,3,16.987,0.900,,,,full_en_hp,mean,True
en_adc3,ch2o,,,4,17.459,0.574,,,,full_en_hp,mean,True
en_adc3,ch2o,,,1,13.169,0.891,,,,full_en_hp,sum,True
en_adc3,ch2o,,,2,18.644,0.809,,,,full_en_hp,sum,True
en_adc3,ch2o,,,3,21.170,0.610,,,,full_en_hp,sum,True
en_adc3,ch2o,,,4,21.309,0.868,,,,full_en_hp,sum,True
en_adc3,ch2o,,,1,11.429,0.913,,,,full_en_hp_d2,mean,False
en_adc3,ch2o,,,2,14.758,0.880,,,,full_en_hp_d2,mean,False
en_adc3,ch2o,,,3,16.876,0.900,,,,full_en_hp_d2,mean,False
en_adc3,ch2o,,,4,17.508,0.549,,,,full_en_hp_d2,mean,False
en_adc3,ch2o,,,1,13.165,0.890,,,,full_en_hp_d2,sum,False
en_adc3,ch2o,,,2,18.573,0.811,,,,full_en_hp_d2,sum,False
en_adc3,ch2o,,,3,21.184,0.608,,,,full_en_hp_d2,sum,False
en_adc3,ch2o,,,4,21.257,0.868,,,,full_en_hp_d2,sum,False
en_adc3,ch4,,,1,14.522,0.925,,,,full_en_hp,mean,True
en_adc3,ch4,,,2,23.499,0.824,,,,full_en_hp,mean,True
en_adc3,ch4,,,1,14.634,0.929,,,,full_en_hp,sum,True
en_adc3,ch4,,,2,14.647,0.929,,,,full_en_hp,sum,True
en_adc3,ch4,,,1,14.568,0.925,,,,full_en_hp_d2,mean,False
en_adc3,ch4,,,2,23.548,0.823,,,,full_en_hp_d2,mean,False
en_adc3,ch4,,,1,14.679,0.928,,,,full_en_hp_d2,sum,False
en_adc3,ch4,,,2,14.692,0.929,,,,full_en_hp_d2,sum,False
en_adc3,co,,,1,13.928,0.898,,,,full_en_hp,mean,True
en_adc3,co,,,2,17.282,0.898,,,,full_en_hp,mean,True
en_adc3,co,,,3,20.761,0.717,,,,full_en_hp,mean,True
en_adc3,co,,,1,40.940,0.496,,,,full_en_hp,sum,True
en_adc3,co,,,2,77.815,0.065,,,,full_en_hp,sum,True
en_adc3,co,,,3,142.382,0.649,,,,full_en_hp,sum,True
en_adc3,co,,,1,14.143,0.897,,,,full_en_hp_d2,mean,False
en_adc3,co,,,2,17.215,0.899,,,,full_en_hp_d2,mean,False
en_adc3,co,,,3,20.614,0.737,,,,full_en_hp_d2,mean,False
en_adc3,co,,,1,55.043,0.205,,,,full_en_hp_d2,sum,False
en_adc3,co,,,2,86.617,0.175,,,,full_en_hp_d2,sum,False
en_adc3,co,,,3,223.452,0.420,,,,full_en_hp_d2,sum,False
en_adc3,co2,,,1,14.020,0.907,,,,full_en_hp,mean,True
en_adc3,co2,,,2,18.215,0.849,,,,full_en_hp,mean,True
en_adc3,co2,,,3,19.060,0.906,,,,full_en_hp,mean,True
en_adc3,co2,,,4,20.504,0.886,,,,full_en_hp,mean,True
en_adc3,co2,,,1,13.442,0.892,,,,full_en_hp,sum,True
en_adc3,co2,,,2,18.777,0.816,,,,full_en_hp,sum,True
en_adc3,co2,,,3,22.377,0.914,,,,full_en_hp,sum,True
en_adc3,co2,,,4,23.491,0.802,,,,full_en_hp,sum,True
en_adc3,co2,,,1,14.064,0.907,,,,full_en_hp_d2,mean,False
en_adc3,co2,,,2,18.260,0.848,,,,full_en_hp_d2,mean,False
en_adc3,co2,,,3,19.034,0.906,,,,full_en_hp_d2,mean,False
en_adc3,co2,,,4,20.478,0.886,,,,full_en_hp_d2,mean,False
en_adc3,co2,,,1,13.550,0.892,,,,full_en_hp_d2,sum,False
en_adc3,co2,,,2,18.893,0.807,,,,full_en_hp_d2,sum,False
en_adc3,co2,,,3,22.291,0.914,,,,full_en_hp_d2,sum,False
en_adc3,co2,,,4,23.431,0.806,,,,full_en_hp_d2,sum,False
en_adc3,cs,,,1,11.209,0.877,,,,full_en_hp,mean,True
en_adc3,cs,,,2,12.729,0.894,,,,full_en_hp,mean,True
en_adc3,cs,,,3,18.488,0.777,,,,full_en_hp,mean,True
en_adc3,cs,,,1,22.264,0.411,,,,full_en_hp,sum,True
en_adc3,cs,,,2,23.321,0.439,,,,full_en_hp,sum,True
en_adc3,cs,,,3,70.432,0.171,,,,full_en_hp,sum,True
en_adc3,cs,,,1,11.653,0.870,,,,full_en_hp_d2,mean,False
en_adc3,cs,,,2,12.719,0.894,,,,full_en_hp_d2,mean,False
en_adc3,cs,,,3,18.488,0.772,,,,full_en_hp_d2,mean,False
en_adc3,cs,,,1,21.160,0.328,,,,full_en_hp_d2,sum,False
en_adc3,cs,,,2,26.605,0.353,,,,full_en_hp_d2,sum,False
en_adc3,cs,,,3,39.975,0.228,,,,full_en_hp_d2,sum,False
en_adc3,f2,,,1,16.744,0.902,,,,full_en_hp,mean,True
en_adc3,f2,,,2,20.016,0.789,,,,full_en_hp,mean,True
en_adc3,f2,,,3,21.449,0.887,,,,full_en_hp,mean,True
en_adc3,f2,,,1,17.022,0.674,,,,full_en_hp,sum,True
en_adc3,f2,,,2,76.504,0.266,,,,full_en_hp,sum,True
en_adc3,f2,,,3,76.951,0.156,,,,full_en_hp,sum,True
en_adc3,f2,,,1,16.703,0.902,,,,full_en_hp_d2,mean,False
en_adc3,f2,,,2,19.979,0.791,,,,full_en_hp_d2,mean,False
en_adc3,f2,,,3,21.367,0.886,,,,full_en_hp_d2,mean,False
en_adc3,f2,,,1,16.908,0.646,,,,full_en_hp_d2,sum,False
en_adc3,f2,,,2,72.494,0.057,,,,full_en_hp_d2,sum,False
en_adc3,f2,,,3,80.046,0.112,,,,full_en_hp_d2,sum,False
en_adc3,h2o,,,1,13.272,0.927,,,,full_en_hp,mean,True
en_adc3,h2o,,,2,15.540,0.927,,,,full_en_hp,mean,True
en_adc3,h2o,,,3,19.561,0.933,,,,full_en_hp,mean,True
en_adc3,h2o,,,1,13.561,0.931,,,,full_en_hp,sum,True
en_adc3,h2o,,,2,15.856,0.931,,,,full_en_hp,sum,True
en_adc3,h2o,,,3,19.838,0.935,,,,full_en_hp,sum,True
en_adc3,h2o,,,1,13.246,0.927,,,,full_en_hp_d2,mean,False
en_adc3,h2o,,,2,15.493,0.927,,,,full_en_hp_d2,mean,False
en_adc3,h2o,,,3,19.497,0.933,,,,full_en_hp_d2,mean,False
en_adc3,h2o,,,1,13.503,0.931,,,,full_en_hp_d2,sum,False
en_adc3,h2o,,,2,15.773,0.931,,,,full_en_hp_d2,sum,False
en_adc3,h2o,,,3,19.736,0.935,,,,full_en_hp_d2,sum,False
en_adc3,h2s,,,1,10.458,0.918,,,,full_en_hp,mean,True
en_adc3,h2s,,,2,13.522,0.910,,,,full_en_hp,mean,True
en_adc3,h2s,,,3,15.734,0.904,,,,full_en_hp,mean,True
en_adc3,h2s,,,1,8.446,0.898,,,,full_en_hp,sum,True
en_adc3,h2s,,,2,15.978,0.895,,,,full_en_hp,sum,True
en_adc3,h2s,,,3,18.312,0.897,,,,full_en_hp,sum,True
en_adc3,h2s,,,1,10.498,0.917,,,,full_en_hp_d2,mean,False
en_adc3,h2s,,,2,13.559,0.910,,,,full_en_hp_d2,mean,False
en_adc3,h2s,,,3,15.777,0.903,,,,full_en_hp_d2,mean,False
en_adc3,h2s,,,1,8.474,0.898,,,,full_en_hp_d2,sum,False
en_adc3,h2s,,,2,15.974,0.895,,,,full_en_hp_d2,sum,False
en_adc3,h2s,,,3,18.328,0.899,,,,full_en_hp_d2,sum,False
en_adc3,hcl,,,1,12.847,0.923,,,,full_en_hp,mean,True
en_adc3,hcl,,,2,16.834,0.919,,,,full_en_hp,mean,True
en_adc3,hcl,,,1,12.810,0.924,,,,full_en_hp,sum,True
en_adc3,hcl,,,2,17.069,0.921,,,,full_en_hp,sum,True
en_adc3,hcl,,,1,12.873,0.923,,,,full_en_hp_d2,mean,False
en_adc3,hcl,,,2,16.860,0.919,,,,full_en_hp_d2,mean,False
en_adc3,hcl,,,1,12.821,0.923,,,,full_en_hp_d2,sum,False
en_adc3,hcl,,,2,17.069,0.921,,,,full_en_hp_d2,sum,False
en_adc3,hf,,,1,17.037,0.934,,,,full_en_hp,mean,True
en_adc3,hf,,,2,20.838,0.937,,,,full_en_hp,mean,True
en_adc3,hf,,,1,17.607,0.939,,,,full_en_hp,sum,True
en_adc3,hf,,,2,21.434,0.940,,,,full_en_hp,sum,True
en_adc3,hf,,,1,16.940,0.934,,,,full_en_hp_d2,mean,False
en_adc3,hf,,,2,20.715,0.937,,,,full_en_hp_d2,mean,False
en_adc3,hf,,,1,17.431,0.939,,,,full_en_hp_d2,sum,False
en_adc3,hf,,,2,21.236,0.941,,,,full_en_hp_d2,sum,False
en_adc3,licl,,,1,10.158,0.913,,,,full_en_hp,mean,True
en_adc3,licl,,,2,10.860,0.913,,,,full_en_hp,mean,True
en_adc3,licl,,,1,10.028,0.916,,,,full_en_hp,sum,True
en_adc3,licl,,,2,10.826,0.917,,,,full_en_hp,sum,True
en_adc3,licl,,,1,10.168,0.913,,,,full_en_hp_d2,mean,False
en_adc3,licl,,,2,10.873,0.913,,,,full_en_hp_d2,mean,False
en_adc3,licl,,,1,10.059,0.916,,,,full_en_hp_d2,sum,False
en_adc3,licl,,,2,10.861,0.917,,,,full_en_hp_d2,sum,False
en_adc3,lif,,,1,12.504,0.924,,,,full_en_hp,mean,True
en_adc3,lif,,,2,13.132,0.924,,,,full_en_hp,mean,True
en_adc3,lif,,,1,12.743,0.927,,,,full_en_hp,sum,True
en_adc3,lif,,,2,13.469,0.929,,,,full_en_hp,sum,True
en_adc3,lif,,,1,12.367,0.925,,,,full_en_hp_d2,mean,False
en_adc3,lif,,,2,12.973,0.925,,,,full_en_hp_d2,mean,False
en_adc3,lif,,,1,12.582,0.928,,,,full_en_hp_d2,sum,False
en_adc3,lif,,,2,13.279,0.929,,,,full_en_hp_d2,sum,False
en_adc3,n2,,,1,15.764,0.916,,,,full_en_hp,mean,True
en_adc3,n2,,,2,16.687,0.919,,,,full_en_hp,mean,True
en_adc3,n2,,,3,19.321,0.820,,,,full_en_hp,mean,True
en_adc3,n2,,,1,64.342,0.421,,,,full_en_hp,sum,True
en_adc3,n2,,,2,71.369,0.282,,,,full_en_hp,sum,True
en_adc3,n2,,,3,240.206,0.930,,,,full_en_hp,sum,True
en_adc3,n2,,,1,15.925,0.915,,,,full_en_hp_d2,mean,False
en_adc3,n2,,,2,16.777,0.919,,,,full_en_hp_d2,mean,False
en_adc3,n2,,,3,19.431,0.816,,,,full_en_hp_d2,mean,False
en_adc3,n2,,,1,65.601,0.167,,,,full_en_hp_d2,sum,False
en_adc3,n2,,,2,66.756,0.279,,,,full_en_hp_d2,sum,False
en_adc3,n2,,,3,236.647,0.863,,,,full_en_hp_d2,sum,False
en_adc3,ne,,,1,22.427,0.946,,,,full_en_hp,mean,True
en_adc3,ne,,,2,49.635,0.913,,,,full_en_hp,mean,True
en_adc3,ne,,,1,23.141,0.950,,,,full_en_hp,sum,True
en_adc3,ne,,,2,50.657,0.914,,,,full_en_hp,sum,True
en_adc3,ne,,,1,22.307,0.946,,,,full_en_hp_d2,mean,False
en_adc3,ne,,,2,49.507,0.914,,,,full_en_hp_d2,mean,False
en_adc3,ne,,,1,22.929,0.950,,,,full_en_hp_d2,sum,False
en_adc3,ne,,,2,50.430,0.915,,,,full_en_hp_d2,sum,False
en_adc3,nh3,,,1,11.221,0.922,,,,full_en_hp,mean,True
en_adc3,nh3,,,2,16.950,0.926,,,,full_en_hp,mean,True
en_adc3,nh3,,,3,27.669,0.443,,,,full_en_hp,mean,True
en_adc3,nh3,,,1,11.322,0.925,,,,full_en_hp,sum,True
en_adc3,nh3,,,2,17.196,0.930,,,,full_en_hp,sum,True
en_adc3,nh3,,,3,27.920,0.315,,,,full_en_hp,sum,True
en_adc3,nh3,,,1,11.245,0.922,,,,full_en_hp_d2,mean,False
en_adc3,nh3,,,2,16.948,0.926,,,,full_en_hp_d2,mean,False
en_adc3,nh3,,,3,27.673,0.442,,,,full_en_hp_d2,mean,False
en_adc3,nh3,,,1,11.333,0.925,,,,full_en_hp_d2,sum,False
en_adc3,nh3,,,2,17.169,0.930,,,,full_en_hp_d2,sum,False
en_adc3,nh3,,,3,27.918,0.355,,,,full_en_hp_d2,sum,False
en_adc3,ph3,,,1,10.633,0.911,,,,full_en_hp,mean,True
en_adc3,ph3,,,2,13.801,0.902,,,,full_en_hp,mean,True
en_adc3,ph3,,,3,19.697,0.330,,,,full_en_hp,mean,True
en_adc3,ph3,,,1,8.857,0.868,,,,full_en_hp,sum,True
en_adc3,ph3,,,2,27.035,0.145,,,,full_en_hp,sum,True
en_adc3,ph3,,,3,28.965,0.217,,,,full_en_hp,sum,True
en_adc3,ph3,,,1,10.678,0.910,,,,full_en_hp_d2,mean,False
en_adc3,ph3,,,2,13.848,0.901,,,,full_en_hp_d2,mean,False
en_adc3,ph3,,,3,19.713,0.324,,,,full_en_hp_d2,mean,False
en_adc3,ph3,,,1,9.004,0.868,,,,full_en_hp_d2,sum,False
en_adc3,ph3,,,2,24.856,0.101,,,,full_en_hp_d2,sum,False
en_adc3,ph3,,,3,29.169,0.160,,,,full_en_hp_d2,sum,False
en_adc3,sih4,,,1,12.848,0.904,,,,full_en_hp,mean,True
en_adc3,sih4,,,2,18.423,0.764,,,,full_en_hp,mean,True
en_adc3,sih4,,,1,12.869,0.906,,,,full_en_hp,sum,True
en_adc3,sih4,,,2,18.641,0.776,,,,full_en_hp,sum,True
en_adc3,sih4,,,1,12.875,0.904,,,,full_en_hp_d2,mean,False
en_adc3,sih4,,,2,18.438,0.763,,,,full_en_hp_d2,mean,False
en_adc3,sih4,,,1,12.900,0.906,,,,full_en_hp_d2,sum,False
en_adc3,sih4,,,2,18.655,0.776,,,,full_en_hp_d2,sum,False
ccd_adc3,h2o,,,1,13.068,0.921,,,,,,
ccd_adc3,h2o,,,2,15.316,0.921,,,,,,
ccd_adc3,h2o,,,3,19.379,0.928,,,,,,
ccd_adc3,bn,,,1,12.415,0.830,,,,,,
ccd_adc3,bn,,,2,13.997,0.682,,,,,,
ccd_adc3,ch2o,,,1,11.243,0.905,,,,,,
ccd_adc3,ch2o,,,2,14.744,0.872,,,,,,
ccd_adc3,ch2o,,,3,16.626,0.892,,,,,,
ccd_adc3,ch2o,,,4,17.416,0.608,,,,,,
ccd_adc3,cs,,,1,11.624,0.839,,,,,,
ccd_adc3,cs,,,2,12.893,0.887,,,,,,
ccd_adc3,cs,,,3,18.063,0.703,,,,,,
ccd_adc3,lif,,,1,12.128,0.917,,,,,,
ccd_adc3,lif,,,2,12.719,0.916,,,,,,
ccd_adc3,co2,,,1,13.981,0.897,,,,,,
ccd_adc3,co2,,,2,18.156,0.836,,,,,,
ccd_adc3,co2,,,3,18.689,0.893,,,,,,
ccd_adc3,co2,,,4,20.064,0.875,,,,,,
ccd_adc3,bf,,,1,11.323,0.895,,,,,,
ccd_adc3,bf,,,2,19.127,0.840,,,,,,
ccd_adc3,bf,,,3,21.512,0.546,,,,,,
ccd_adc3,hcl,,,1,12.866,0.920,,,,,,
ccd_adc3,hcl,,,2,16.839,0.915,,,,,,
ccd_adc3,sih4,,,1,12.875,0.902,,,,,,
ccd_adc3,sih4,,,2,18.429,0.760,,,,,,
ccd_adc3,co,,,1,14.233,0.891,,,,,,
ccd_adc3,co,,,2,17.131,0.889,,,,,,
ccd_adc3,co,,,3,20.232,0.769,,,,,,
ccd_adc3,c2,,,1,12.568,0.889,,,,,,
ccd_adc3,ch4,,,1,14.553,0.922,,,,,,
ccd_adc3,ch4,,,2,23.484,0.820,,,,,,
ccd_adc3,f2,,,1,16.217,0.889,,,,,,
ccd_adc3,f2,,,2,19.369,0.799,,,,,,
ccd_adc3,f2,,,3,21.450,0.884,,,,,,
ccd_adc3,hf,,,1,16.662,0.928,,,,,,
ccd_adc3,hf,,,2,20.472,0.931,,,,,,
ccd_adc3,ph3,,,1,10.689,0.907,,,,,,
ccd_adc3,ph3,,,2,13.838,0.898,,,,,,
ccd_adc3,ph3,,,3,19.654,0.338,,,,,,
ccd_adc3,nh3,,,1,11.159,0.917,,,,,,
ccd_adc3,nh3,,,2,16.888,0.922,,,,,,
ccd_adc3,nh3,,,3,27.605,0.467,,,,,,
ccd_adc3,ar,,,1,15.860,0.929,,,,,,
ccd_adc3,ar,,,2,29.778,0.666,,,,,,
ccd_adc3,n2,,,1,15.816,0.902,,,,,,
ccd_adc3,n2,,,2,17.108,0.914,,,,,,
ccd_adc3,n2,,,3,19.116,0.809,,,,,,
ccd_adc3,bh3,,,1,13.402,0.921,,,,,,
ccd_adc3,bh3,,,2,18.414,0.878,,,,,,
ccd_adc3,ne,,,1,21.981,0.942,,,,,,
ccd_adc3,ne,,,2,49.075,0.910,,,,,,
ccd_adc3,licl,,,1,10.169,0.909,,,,,,
ccd_adc3,licl,,,2,10.872,0.909,,,,,,
ccd_adc3,beo,,,1,10.404,0.880,,,,,,
ccd_adc3,beo,,,2,11.825,0.888,,,,,,
ccd_adc3,h2s,,,1,10.511,0.915,,,,,,
ccd_adc3,h2s,,,2,13.550,0.906,,,,,,
ccd_adc3,h2s,,,3,15.762,0.900,,,,,,


==> anc/SIfiles/en_ph_denominators.csv <==
system,weighting,channels,D_max_Ha,min_abs_D_Ha
Ar,mean,hhpp,-2.0494,2.0494
Ar,mean,hhpp_ph,-1.1698,1.1698
Ar,sum,hhpp,-2.1564,2.1564
Ar,sum,hhpp_ph,-0.2876,0.2876
BeO,mean,hhpp,-1.3449,1.3449
BeO,mean,hhpp_ph,-0.6092,0.6092
BeO,sum,hhpp,-1.4778,1.4778
BeO,sum,hhpp_ph,0.2005,0.0821
BF,mean,hhpp,-1.4743,1.4743
BF,mean,hhpp_ph,-0.6102,0.6102
BF,sum,hhpp,-1.4889,1.4889
BF,sum,hhpp_ph,0.4649,0.0005
BH3,mean,hhpp,-1.5015,1.5015
BH3,mean,hhpp_ph,-0.7499,0.7499
BH3,sum,hhpp,-1.6312,1.6312
BH3,sum,hhpp_ph,0.1029,0.1029
BN,mean,hhpp,-1.3577,1.3577
BN,mean,hhpp_ph,-0.1437,0.1437
BN,sum,hhpp,-1.5313,1.5313
BN,sum,hhpp_ph,1.1389,0.0007
C2,mean,hhpp,-1.4088,1.4088
C2,mean,hhpp_ph,0.0385,0.0109
C2,sum,hhpp,-1.5819,1.5819
C2,sum,hhpp_ph,1.5618,0.0029
CH2O,mean,hhpp,-1.5674,1.5674
CH2O,mean,hhpp_ph,-0.7222,0.7222
CH2O,sum,hhpp,-1.5775,1.5775
CH2O,sum,hhpp_ph,0.4571,0.0092
CH4,mean,hhpp,-1.6571,1.6571
CH4,mean,hhpp_ph,-1.1266,1.1266
CH4,sum,hhpp,-1.7440,1.7440
CH4,sum,hhpp_ph,-0.4912,0.4912
CO,mean,hhpp,-1.8243,1.8243
CO,mean,hhpp_ph,-0.8376,0.8376
CO,sum,hhpp,-1.9698,1.9698
CO,sum,hhpp_ph,0.3616,0.0002
CO2,mean,hhpp,-1.7571,1.7571
CO2,mean,hhpp_ph,-1.0429,1.0429
CO2,sum,hhpp,-1.8093,1.8093
CO2,sum,hhpp_ph,-0.0293,0.0293
CS,mean,hhpp,-1.4825,1.4825
CS,mean,hhpp_ph,-0.4398,0.4398
CS,sum,hhpp,-1.5742,1.5742
CS,sum,hhpp_ph,0.6569,0.0005
F2,mean,hhpp,-2.3375,2.3375
F2,mean,hhpp_ph,-0.7228,0.7228
F2,sum,hhpp,-2.4535,2.4535
F2,sum,hhpp_ph,0.8813,0.0004
H2O,mean,hhpp,-1.8964,1.8964
H2O,mean,hhpp_ph,-1.2592,1.2592
H2O,sum,hhpp,-1.9437,1.9437
H2O,sum,hhpp_ph,-0.5341,0.5341
H2S,mean,hhpp,-1.3910,1.3910
H2S,mean,hhpp_ph,-0.8230,0.8230
H2S,sum,hhpp,-1.3912,1.3912
H2S,sum,hhpp_ph,0.0201,0.0201
HCl,mean,hhpp,-1.5813,1.5813
HCl,mean,hhpp_ph,-0.9809,0.9809
HCl,sum,hhpp,-1.6521,1.6521
HCl,sum,hhpp_ph,-0.1435,0.1435
HF,mean,hhpp,-2.2804,2.2804
HF,mean,hhpp_ph,-1.5642,1.5642
HF,sum,hhpp,-2.3877,2.3877
HF,sum,hhpp_ph,-0.7785,0.7785
LiCl,mean,hhpp,-1.2609,1.2609
LiCl,mean,hhpp_ph,-0.8416,0.8416
LiCl,sum,hhpp,-1.3532,1.3532
LiCl,sum,hhpp_ph,-0.3855,0.3855
LiF,mean,hhpp,-1.7495,1.7495
LiF,mean,hhpp_ph,-1.3074,1.3074
LiF,sum,hhpp,-1.8700,1.8700
LiF,sum,hhpp_ph,-0.7918,0.7918
N2,mean,hhpp,-2.0049,2.0049
N2,mean,hhpp_ph,-0.9953,0.9953
N2,sum,hhpp,-2.0693,2.0693
N2,sum,hhpp_ph,0.2851,0.0151
Ne,mean,hhpp,-3.2160,3.2160
Ne,mean,hhpp_ph,-1.9549,1.9549
Ne,sum,hhpp,-3.3840,3.3840
Ne,sum,hhpp_ph,-0.7288,0.7288
NH3,mean,hhpp,-1.6464,1.6464
NH3,mean,hhpp_ph,-1.0685,1.0685
NH3,sum,hhpp,-1.6527,1.6527
NH3,sum,hhpp_ph,-0.3618,0.3618
PH3,mean,hhpp,-1.3603,1.3603
PH3,mean,hhpp_ph,-0.8191,0.8191
PH3,sum,hhpp,-1.3603,1.3603
PH3,sum,hhpp_ph,0.0121,0.0121
SiH4,mean,hhpp,-1.3958,1.3958
SiH4,mean,hhpp_ph,-0.8972,0.8972
SiH4,sum,hhpp,-1.5140,1.5140
SiH4,sum,hhpp_ph,-0.3126,0.3126


==> anc/SIfiles/first_ip_descriptors.csv <==
system,ionized_orbital,ADC3_IP_eV,EN_ADC3_d2_sum_IP_eV,EN_ADC3_hh_d2_sum_IP_eV,tbe_eV,gap_HL_eV,t2_max,J_ion_eV
ar,HOMO,15.841,15.714,15.734,15.739,19.065,0.02724,16.054
beo,HOMO,10.722,9.91,10.019,10.018,8.650,0.03527,16.590
bf,HOMO,11.207,11.144,11.169,11.175,12.037,0.04497,13.207
bh3,HOMO,13.362,13.283,13.301,13.332,14.364,0.01830,12.907
bn,HOMO,12.538,11.878,12.005,12.019,8.587,0.11474,13.800
c2,HOMO,12.236,12.655,12.556,12.497,9.278,0.16728,13.267
ch2o,HOMO,11.294,10.883,10.96,10.954,12.730,0.05157,14.239
ch4,HOMO,14.515,14.355,14.386,14.407,15.583,0.01946,13.385
co,HOMO,14.146,14.089,14.108,13.975,16.756,0.02921,16.167
co2,HOMO,14.021,13.818,13.857,13.823,15.946,0.01945,13.552
cs,HOMO-1,11.59,11.38,11.434,11.355,13.742,0.06195,13.475
f2,HOMO,16.326,15.695,15.837,15.808,19.793,0.07635,17.823
h2o,HOMO,13.149,12.722,12.787,12.737,14.621,0.01905,20.092
h2s,HOMO,10.483,10.382,10.402,10.456,11.170,0.02149,12.400
hcl,HOMO,12.843,12.71,12.734,12.77,13.682,0.01786,14.181
hf,HOMO,16.786,16.233,16.319,16.214,18.459,0.02501,23.944
licl,HOMO,10.164,9.968,9.994,10.007,9.912,0.01997,13.431
lif,HOMO,12.348,11.644,11.723,11.538,12.622,0.01747,22.318
n2,HOMO-1,15.846,15.613,15.661,15.541,18.618,0.05069,15.114
ne,HOMO,22.084,21.581,21.665,21.533,28.767,0.01922,28.200
nh3,HOMO,11.181,10.911,10.956,10.945,12.419,0.01505,16.875
ph3,HOMO,10.651,10.559,10.582,10.628,11.308,0.01525,11.490
sih4,HOMO,12.841,12.762,12.782,12.818,13.974,0.01170,11.490


==> anc/SIfiles/geometries/n1.xyz <==
9

C    2.37858692  -0.77063796   1.86112336
C    1.54585650  -1.75009372   2.46801470
C    0.31755858  -1.83215116   1.87869258
S    0.16796093  -0.71697403   0.58124300
C    1.76376674  -0.13062397   0.82425223
H    3.38661640  -0.55273595   2.18072811
H    1.84646728  -2.36452300   3.30338992
H   -0.50179768  -2.48235157   2.13417329
H    2.15868138   0.64809130   0.19417141

==> anc/SIfiles/geometries/n2.xyz <==
16

C    0.31701931   0.41465840   2.27529956
C   -1.03676594   0.68143771   2.59489416
C   -1.84303102   0.70352594   1.49493613
S   -0.95479666   0.39829857   0.05642203
C    0.53609318   0.23456443   0.93095814
C    3.34710550  -0.49798399  -1.41910721
C    1.99326134  -0.23127134  -1.09975344
C    1.77443159  -0.05107440   0.24461089
S    3.26535240  -0.21460776   1.11918354
C    4.15359001  -0.51994329  -0.31930007
H    1.10526576   0.35701731   3.01137037
H   -1.39573857   0.84955936   3.59909990
H   -2.90389465   0.88092649   1.44701662
H    3.70606138  -0.66619984  -2.42329752
H    1.20498330  -0.17377695  -1.83580749
H    5.21447032  -0.69728364  -0.27145713

==> anc/SIfiles/geometries/n3.xyz <==
23

C    2.86755315  -1.92431433   1.98778560
C    3.64145345  -3.07625241   2.26747716
C    3.11189015  -4.21138009   1.72675406
S    1.65976207  -3.88385002   0.86909621
C    1.74851205  -2.18758842   1.23315876
C   -1.14997847  -0.38607504  -0.27013741
C   -0.37858326  -1.53215631   0.00797443
C    0.74033497  -1.27260813   0.76256189
S    0.83293600   0.42258213   1.13083714
C   -0.63402050   0.76885414   0.26713803
C   -1.40333100   4.41720754   0.44878411
C   -0.62699368   3.26676299   0.72790006
C   -1.14644997   2.11293181   0.18948795
S   -2.61394430   2.46426888  -0.67120857
C   -2.50954614   4.13830823  -0.29941719
H    3.12465201  -0.93285523   2.33026404
H    4.55298995  -3.06247895   2.84579220
H    3.49007060  -5.21787476   1.78280312
H   -2.06094230  -0.40740986  -0.84984849
H   -0.63721652  -2.52250141  -0.33654535
H   -1.15090830   5.41006285   0.78946027
H    0.28489416   3.28585168   1.30625476
H   -3.26651159   4.81773242  -0.65237604

==> anc/SIfiles/geometries/n4.xyz <==
30

C    2.95597039  -1.68327257   4.73129506
C    3.84736652  -1.97869496   5.79039948
C    5.13922511  -2.10966842   5.37137433
S    5.28018895  -1.87301647   3.67568551
C    3.57446547  -1.59013685   3.50633560
C    2.72096161  -0.91890269  -0.06078312
C    3.60657898  -1.21318732   0.99375388
C    2.99226744  -1.30677799   2.22021915
S    1.28583264  -1.02388525   2.05747012
C    1.41214696  -0.78197314   0.34074743
C   -1.94383747  -0.05458569  -1.10307334
C   -1.05812544  -0.34888366  -0.04861702
C    0.25063981  -0.48580177  -0.45028304
S    0.37689650  -0.24390500  -2.16702819
C   -1.32955617   0.03899418  -2.32955950
C   -2.18564105   0.71102077  -5.89964808
C   -1.29396885   0.41555413  -4.84077501
C   -1.91197242   0.32237774  -3.61558699
S   -3.61771277   0.60532933  -3.78471492
C   -3.47742647   0.84204719  -5.48046746
H    1.89340122  -1.54335712   4.86454104
H    3.54225169  -2.08927547   6.82005202
H    6.01339906  -2.33090970   5.95963759
H    3.03335916  -0.80987178  -1.08880140
H    4.66880672  -1.35328912   0.85808843
H   -3.00605658   0.08551952  -0.96732384
H   -1.37043422  -0.45791974   0.97942810
H   -1.88073586   0.82160128  -6.92936020
H   -0.23144815   0.27562326  -4.97435969
H   -4.35174677   1.06331728  -6.06850801

==> anc/SIfiles/geometries/n5.xyz <==
37

C    5.75900306  -3.54486691  -0.01690578
C    6.93627767  -4.32749266  -0.08726609
C    7.97503347  -3.66595479  -0.67466564
S    7.52463629  -2.07731444  -1.14837476
C    5.90621972  -2.28655868  -0.55240181
C    3.90837414   0.80950687  -1.11965389
C    5.07843764   0.02952612  -1.18833585
C    4.93425281  -1.22926485  -0.65410713
S    3.31692824  -1.44450134  -0.05715229
C    2.84706976   0.16080555  -0.53091806
C   -0.71661695   0.77033665   0.36301995
C    0.45313830  -0.00860707   0.29454371
C    1.51486335   0.64011914  -0.29419626
S    1.04577036   2.24549425  -0.76866877
C   -0.57288156   2.03045297  -0.17182454
C   -2.56948207   5.12257534  -0.74005736
C   -1.39854633   4.34384851  -0.80806546
C   -1.54256025   3.08392018  -0.27372833
S   -3.16181062   2.86932070   0.32150678
C   -3.63012972   4.47369108  -0.15285796
C   -7.20194097   5.08569574   0.73891801
C   -6.02551907   4.30148548   0.67213601
C   -4.96696248   4.95329682   0.08352157
S   -5.44152823   6.55599979  -0.39017887
C   -7.03779833   6.32960718   0.20282988
H    4.83240331  -3.89482156   0.41359442
H    7.00886141  -5.33918057   0.28249283
H    8.97575639  -4.01953729  -0.85560069
H    3.84376351   1.82128795  -1.49170439
H    6.00449807   0.38110995  -1.61865013
H   -1.64267451   0.41863137   0.79317734
H    0.51815929  -1.02035199   0.66662951
H   -2.63451925   6.13441510  -1.11194675
H   -0.47240423   4.69621151  -1.23748975
H   -8.13105839   4.74075844   1.16702191
H   -5.95839732   3.28996321   1.04457789
H   -7.76072756   7.12341252   0.12257714

==> anc/SIfiles/oligothiophenes.csv <==
table,n,basis,variant,ip_eV,Z,N_rings,Exp_IE_eV,ADC3_CBS_IP_eV,ADC3_provenance,EN_ADC3_d2_mean_CBS_IP_eV,EN_ADC3_d2_mean_provenance,EN_ADC3_d2_sum_CBS_IP_eV,EN_ADC3_d2_sum_provenance
raw,0.500,cc-pvtz,standard,9.088,0.880,,,,,,,,
raw,0.500,cc-pvtz,sum,8.931,0.872,,,,,,,,
raw,0.500,cc-pvtz,bare,8.996,0.876,,,,,,,,
raw,1.000,cc-pvtz,standard,7.767,0.867,,,,,,,,
raw,1.000,cc-pvtz,sum,7.649,0.858,,,,,,,,
raw,1.000,cc-pvtz,bare,7.703,0.862,,,,,,,,
raw,0.500,cc-pvqz,standard,9.173,0.879,,,,,,,,
raw,1.500,cc-pvtz,standard,7.168,0.855,,,,,,,,
raw,0.500,cc-pvqz,sum,9.013,0.871,,,,,,,,
raw,1.500,cc-pvtz,sum,7.076,0.846,,,,,,,,
raw,0.500,cc-pvqz,bare,9.078,0.874,,,,,,,,
raw,1.500,cc-pvtz,bare,7.120,0.850,,,,,,,,
raw,1.000,cc-pvqz,standard,7.853,0.866,,,,,,,,
raw,2.000,cc-pvtz,standard,6.834,0.845,,,,,,,,
raw,1.000,cc-pvqz,sum,7.730,0.857,,,,,,,,
raw,2.000,cc-pvtz,sum,6.760,0.835,,,,,,,,
raw,1.000,cc-pvqz,bare,7.786,0.861,,,,,,,,
raw,2.000,cc-pvtz,bare,6.796,0.839,,,,,,,,
raw,1.500,cc-pvqz,standard,7.254,0.854,,,,,,,,
raw,1.500,cc-pvqz,sum,7.157,0.844,,,,,,,,
raw,1.500,cc-pvqz,bare,7.202,0.848,,,,,,,,
raw,2.500,cc-pvtz,standard,6.628,0.836,,,,,,,,
raw,2.500,cc-pvtz,sum,6.566,0.826,,,,,,,,
raw,2.500,cc-pvtz,bare,6.597,0.830,,,,,,,,
cbs,,,,,,1,8.870,9.235,cbs,9.138,cbs,9.072,cbs
cbs,,,,,,2,7.950,7.916,cbs,7.847,cbs,7.790,cbs
cbs,,,,,,3,7.380,7.316,cbs,7.262,cbs,7.215,cbs
cbs,,,,,,4,7.170,6.982,tz+avg_corr,6.939,tz+avg_corr,6.900,tz+avg_corr
cbs,,,,,,5,7.110,6.776,tz+avg_corr,6.740,tz+avg_corr,6.706,tz+avg_corr


==> anc/SIfiles/openshell.csv <==
table,Molecule,ADC3_IP_0_eV,ADC3_IP_1_eV,ADC3_IP_2_eV,ADC3_Z_0,ADC3_Z_1,ADC3_Z_2,hhpp_ADC3_IP_0_eV,hhpp_ADC3_IP_1_eV,hhpp_ADC3_IP_2_eV,hhpp_ADC3_Z_0,hhpp_ADC3_Z_1,hhpp_ADC3_Z_2
mp2unrelaxed_off,AlO,9.760,10.223,11.037,0.867,0.302,0.904,9.615,10.944,12.726,0.854,0.906,0.453
mp2unrelaxed_off,BN,11.453,12.236,12.597,0.873,0.821,0.532,11.207,12.055,12.551,0.868,0.805,0.500
mp2unrelaxed_off,BO,13.225,14.045,14.396,0.938,0.891,0.889,13.232,13.746,13.906,0.931,0.892,0.884
mp2unrelaxed_off,BP,9.133,10.059,10.280,0.872,0.499,0.856,9.040,10.056,10.189,0.866,0.495,0.845
mp2unrelaxed_off,BeH,8.307,12.326,13.187,0.962,0.904,0.613,8.287,12.291,13.181,0.960,0.905,0.594
mp2unrelaxed_off,C2H3,9.913,10.574,10.710,0.891,0.906,0.648,9.782,10.467,10.607,0.885,0.901,0.676
mp2unrelaxed_off,C3H3,8.755,10.459,10.636,0.886,0.901,0.872,8.662,10.381,10.544,0.879,0.898,0.868
mp2unrelaxed_off,C3H5,8.178,10.680,11.282,0.884,0.900,0.682,8.076,10.574,11.066,0.878,0.895,0.677
mp2unrelaxed_off,C4O,9.670,10.204,11.981,0.863,0.789,0.867,9.638,10.009,11.985,0.854,0.776,0.859
mp2unrelaxed_off,CH,10.491,11.583,13.579,0.906,0.911,0.456,10.403,11.490,11.504,0.904,0.911,0.480
mp2unrelaxed_off,CH2,10.330,11.455,15.342,0.930,0.924,0.923,10.237,11.357,15.254,0.928,0.921,0.922
mp2unrelaxed_off,CH2CHO,10.335,10.640,10.875,0.884,0.876,0.551,10.219,10.364,10.664,0.878,0.867,0.706
mp2unrelaxed_off,CH2CN,10.300,12.294,12.656,0.883,0.895,0.762,10.205,12.250,12.553,0.876,0.893,0.795
mp2unrelaxed_off,CH3,9.699,14.820,14.923,0.930,0.923,0.582,9.602,14.714,14.836,0.928,0.921,0.619
mp2unrelaxed_off,CHN2,9.726,10.009,10.322,0.874,0.629,0.865,9.593,9.953,10.267,0.868,0.637,0.861
mp2unrelaxed_off,CN,13.918,13.981,14.020,0.902,0.867,0.900,13.749,13.800,13.974,0.893,0.894,0.857
mp2unrelaxed_off,CNC,9.758,12.331,12.624,0.895,0.849,0.574,9.716,12.156,12.493,0.891,0.841,0.596
mp2unrelaxed_off,CNN,11.443,12.076,12.573,0.889,0.845,0.508,11.380,11.917,12.467,0.886,0.839,0.525
mp2unrelaxed_off,CP,10.585,11.037,11.842,0.908,0.589,0.855,10.543,10.904,11.714,0.905,0.616,0.849
mp2unrelaxed_off,FO,13.064,13.617,15.259,0.907,0.685,0.672,12.868,13.442,14.987,0.901,0.720,0.756
mp2unrelaxed_off,HCCN,10.742,11.321,13.073,0.878,0.859,0.896,10.626,11.197,13.008,0.871,0.851,0.890
mp2unrelaxed_off,HO2,11.846,12.138,12.475,0.903,0.531,0.856,11.623,11.988,12.129,0.893,0.600,0.854
mp2unrelaxed_off,N3,10.497,10.949,12.834,0.891,0.599,0.488,10.529,10.952,12.839,0.889,0.591,0.468
mp2unrelaxed_off,NCO,11.652,12.017,13.631,0.899,0.576,0.456,11.597,11.957,12.928,0.895,0.600,0.490
mp2unrelaxed_off,NH,13.373,13.482,16.540,0.927,0.909,0.602,13.244,13.313,16.477,0.925,0.907,0.581
mp2unrelaxed_off,NH2,12.029,12.186,12.568,0.921,0.503,0.890,11.844,12.056,12.354,0.918,0.540,0.888
mp2unrelaxed_off,NO,9.833,16.229,16.971,0.914,0.898,0.655,9.677,16.165,16.861,0.907,0.894,0.620
mp2unrelaxed_off,NO2,11.425,12.887,13.496,0.890,0.900,0.885,11.301,12.756,13.397,0.877,0.893,0.879
mp2unrelaxed_off,NS,8.902,12.756,13.136,0.892,0.589,0.880,8.763,12.785,13.016,0.880,0.626,0.861
mp2unrelaxed_off,O2,12.515,16.331,18.144,0.887,0.928,0.921,12.224,16.381,18.036,0.877,0.927,0.914
mp2unrelaxed_off,OH,13.094,13.310,16.883,0.929,0.511,0.529,12.828,13.137,15.250,0.926,0.567,0.482
mp2unrelaxed_off,PH2,9.689,10.884,10.963,0.915,0.909,0.549,9.633,10.820,10.894,0.913,0.908,0.562
mp2unrelaxed_off,S2,9.401,11.363,12.947,0.875,0.910,0.901,9.245,11.359,12.880,0.866,0.910,0.896
mp2unrelaxed_off,SCN,10.336,10.725,12.089,0.898,0.614,0.460,10.294,10.682,11.456,0.894,0.633,0.453
mp2unrelaxed_off,SF,10.177,10.391,11.568,0.923,0.631,0.521,10.147,10.360,11.516,0.922,0.641,0.550
mp2unrelaxed_off,SH,10.056,10.147,12.505,0.925,0.521,0.541,9.998,10.102,12.475,0.924,0.540,0.505
mp2unrelaxed_off,SO,10.482,13.435,14.868,0.884,0.893,0.902,10.323,13.295,14.643,0.878,0.889,0.894
mp2unrelaxed_off,Si2,7.459,8.194,8.571,0.879,0.713,0.788,7.459,8.201,8.587,0.881,0.711,0.767
mp2unrelaxed_off,SiC,8.440,10.128,10.176,0.910,0.597,0.347,8.393,10.031,10.085,0.908,0.660,0.435
mp2unrelaxed_off,SiF,7.501,12.095,12.121,0.930,0.475,0.897,7.470,11.973,12.041,0.930,0.490,0.899
mp2unrelaxed_on,AlO,9.760,10.223,11.037,0.867,0.302,0.904,9.470,9.659,11.086,0.447,0.840,0.903
mp2unrelaxed_on,BN,11.453,12.236,12.597,0.873,0.821,0.532,11.270,12.067,12.602,0.868,0.815,0.527
mp2unrelaxed_on,BO,13.225,14.045,14.396,0.938,0.891,0.889,13.154,13.903,14.073,0.932,0.887,0.882
mp2unrelaxed_on,BP,9.133,10.059,10.280,0.872,0.499,0.856,9.046,10.053,10.137,0.867,0.489,0.846
mp2unrelaxed_on,BeH,8.307,12.326,13.187,0.962,0.904,0.613,8.281,12.285,13.179,0.960,0.906,0.592
mp2unrelaxed_on,C2H3,9.913,10.574,10.710,0.891,0.906,0.648,9.753,10.444,10.603,0.885,0.902,0.685
mp2unrelaxed_on,C3H3,8.755,10.459,10.636,0.886,0.901,0.872,8.593,10.368,10.526,0.880,0.898,0.870
mp2unrelaxed_on,C3H5,8.178,10.680,11.282,0.884,0.900,0.682,8.010,10.544,11.100,0.879,0.896,0.676
mp2unrelaxed_on,C4O,9.670,10.204,11.981,0.863,0.789,0.867,9.517,9.985,11.853,0.856,0.777,0.861
mp2unrelaxed_on,CH,10.491,11.583,13.579,0.906,0.911,0.456,10.398,11.495,11.512,0.904,0.912,0.477
mp2unrelaxed_on,CH2,10.330,11.455,15.342,0.930,0.924,0.923,10.232,11.357,15.259,0.928,0.921,0.922
mp2unrelaxed_on,CH2CHO,10.335,10.640,10.875,0.884,0.876,0.551,10.188,10.368,10.658,0.878,0.867,0.709
mp2unrelaxed_on,CH2CN,10.300,12.294,12.656,0.883,0.895,0.762,10.139,12.245,12.519,0.877,0.893,0.807
mp2unrelaxed_on,CH3,9.699,14.820,14.923,0.930,0.923,0.582,9.584,14.714,14.839,0.928,0.921,0.617
mp2unrelaxed_on,CHN2,9.726,10.009,10.322,0.874,0.629,0.865,9.632,9.936,10.196,0.868,0.643,0.862
mp2unrelaxed_on,CN,13.918,13.981,14.020,0.902,0.867,0.900,13.769,13.791,13.988,0.895,0.893,0.859
mp2unrelaxed_on,CNC,9.758,12.331,12.624,0.895,0.849,0.574,9.622,12.146,12.479,0.892,0.841,0.600
mp2unrelaxed_on,CNN,11.443,12.076,12.573,0.889,0.845,0.508,11.333,11.925,12.466,0.886,0.839,0.525
mp2unrelaxed_on,CP,10.585,11.037,11.842,0.908,0.589,0.855,10.544,10.859,11.708,0.905,0.640,0.846
mp2unrelaxed_on,FO,13.064,13.617,15.259,0.907,0.685,0.672,12.859,13.443,15.031,0.901,0.716,0.738
mp2unrelaxed_on,HCCN,10.742,11.321,13.073,0.878,0.859,0.896,10.570,11.144,12.990,0.872,0.853,0.891
mp2unrelaxed_on,HO2,11.846,12.138,12.475,0.903,0.531,0.856,11.596,11.964,12.200,0.893,0.607,0.848
mp2unrelaxed_on,N3,10.497,10.949,12.834,0.891,0.599,0.488,10.515,10.907,11.987,0.889,0.610,0.472
mp2unrelaxed_on,NCO,11.652,12.017,13.631,0.899,0.576,0.456,11.584,11.925,12.892,0.895,0.615,0.529
mp2unrelaxed_on,NH,13.373,13.482,16.540,0.927,0.909,0.602,13.274,13.336,16.501,0.925,0.907,0.586
mp2unrelaxed_on,NH2,12.029,12.186,12.568,0.921,0.503,0.890,11.875,12.076,12.370,0.918,0.533,0.888
mp2unrelaxed_on,NO,9.833,16.229,16.971,0.914,0.898,0.655,9.629,16.111,16.900,0.907,0.894,0.637
mp2unrelaxed_on,NO2,11.425,12.887,13.496,0.890,0.900,0.885,11.157,12.814,13.436,0.879,0.893,0.878
mp2unrelaxed_on,NS,8.902,12.756,13.136,0.892,0.589,0.880,8.586,12.710,12.781,0.878,0.864,0.623
mp2unrelaxed_on,O2,12.515,16.331,18.144,0.887,0.928,0.921,12.165,16.403,17.996,0.877,0.927,0.914
mp2unrelaxed_on,OH,13.094,13.310,16.883,0.929,0.511,0.529,12.910,13.189,15.294,0.926,0.550,0.457
mp2unrelaxed_on,PH2,9.689,10.884,10.963,0.915,0.909,0.549,9.619,10.813,10.900,0.913,0.908,0.560
mp2unrelaxed_on,S2,9.401,11.363,12.947,0.875,0.910,0.901,9.215,11.363,12.858,0.866,0.910,0.896
mp2unrelaxed_on,SCN,10.336,10.725,12.089,0.898,0.614,0.460,10.292,10.657,11.427,0.894,0.646,0.492
mp2unrelaxed_on,SF,10.177,10.391,11.568,0.923,0.631,0.521,10.125,10.350,11.502,0.922,0.645,0.558
mp2unrelaxed_on,SH,10.056,10.147,12.505,0.925,0.521,0.541,10.003,10.110,12.475,0.924,0.536,0.505
mp2unrelaxed_on,SO,10.482,13.435,14.868,0.884,0.893,0.902,10.294,13.376,14.688,0.878,0.888,0.894
mp2unrelaxed_on,Si2,7.459,8.194,8.571,0.879,0.713,0.788,7.438,8.191,8.566,0.881,0.708,0.759
mp2unrelaxed_on,SiC,8.440,10.128,10.176,0.910,0.597,0.347,8.413,10.026,10.046,0.909,0.652,0.469
mp2unrelaxed_on,SiF,7.501,12.095,12.121,0.930,0.475,0.897,7.448,11.984,12.046,0.930,0.485,0.899
mp2relaxed_off,AlO,9.380,9.671,10.080,0.544,0.466,0.655,9.163,9.436,9.825,0.535,0.448,0.676
mp2relaxed_off,BN,11.210,12.366,12.641,0.908,0.814,0.875,10.853,12.159,12.440,0.896,0.799,0.868
mp2relaxed_off,BO,13.260,13.568,14.433,0.938,0.903,0.874,13.245,13.367,14.027,0.931,0.894,0.884
mp2relaxed_off,BP,9.586,10.588,10.640,0.897,0.842,0.739,9.154,10.392,10.585,0.887,0.835,0.677
mp2relaxed_off,BeH,8.298,12.324,13.199,0.962,0.904,0.619,8.280,12.289,13.185,0.961,0.906,0.596
mp2relaxed_off,C2H3,9.872,11.062,11.720,0.891,0.913,0.673,9.752,10.692,10.907,0.884,0.909,0.563
mp2relaxed_off,C3H3,8.324,11.258,11.536,0.891,0.902,0.784,8.331,10.998,11.087,0.884,0.857,0.893
mp2relaxed_off,C3H5,7.783,10.576,11.639,0.890,0.905,0.651,7.782,10.482,11.319,0.883,0.900,0.660
mp2relaxed_off,C4O,9.443,10.594,12.043,0.866,0.777,0.869,9.475,10.292,12.018,0.857,0.767,0.861
mp2relaxed_off,CH,10.462,11.589,13.600,0.907,0.911,0.466,10.380,11.496,11.521,0.905,0.911,0.473
mp2relaxed_off,CH2,10.293,11.439,15.359,0.931,0.924,0.922,10.211,11.347,15.269,0.929,0.922,0.921
mp2relaxed_off,CH2CHO,9.924,10.282,10.316,0.885,0.809,0.879,9.920,10.123,10.181,0.878,0.870,0.808
mp2relaxed_off,CH2CN,9.896,13.375,13.415,0.890,0.857,0.881,9.884,12.787,13.119,0.882,0.727,0.884
mp2relaxed_off,CH3,9.651,14.859,14.954,0.931,0.922,0.563,9.570,14.747,14.863,0.929,0.920,0.605
mp2relaxed_off,CHN2,9.861,10.339,10.676,0.874,0.454,0.865,9.929,10.106,10.264,0.867,0.571,0.863
mp2relaxed_off,CN,14.429,15.036,15.494,0.918,0.883,0.595,13.969,14.508,14.843,0.909,0.883,0.808
mp2relaxed_off,CNC,9.225,12.498,12.671,0.899,0.846,0.561,9.334,12.272,12.526,0.894,0.839,0.588
mp2relaxed_off,CNN,11.158,12.594,12.748,0.889,0.837,0.449,11.171,12.293,12.599,0.885,0.833,0.485
mp2relaxed_off,CP,10.825,11.089,12.067,0.910,0.629,0.829,10.665,10.900,11.873,0.907,0.658,0.831
mp2relaxed_off,FO,13.452,13.763,15.372,0.906,0.652,0.619,13.126,13.542,15.072,0.900,0.704,0.737
mp2relaxed_off,HCCN,10.406,11.005,13.278,0.884,0.869,0.894,10.376,10.952,13.137,0.875,0.859,0.892
mp2relaxed_off,HO2,11.912,12.115,12.508,0.902,0.542,0.847,11.668,11.967,12.164,0.893,0.608,0.848
mp2relaxed_off,N3,10.711,11.027,11.695,0.686,0.888,0.701,10.786,10.922,11.780,0.656,0.887,0.636
mp2relaxed_off,NCO,11.714,12.414,12.571,0.714,0.890,0.741,11.735,12.117,12.616,0.698,0.889,0.709
mp2relaxed_off,NH,13.367,13.427,16.554,0.926,0.910,0.605,13.247,13.277,16.490,0.925,0.907,0.584
mp2relaxed_off,NH2,12.031,12.176,12.488,0.921,0.508,0.892,11.859,12.056,12.304,0.918,0.541,0.889
mp2relaxed_off,NO,10.292,17.252,18.202,0.909,0.908,0.867,10.032,17.034,17.222,0.904,0.899,0.756
mp2relaxed_off,NO2,11.506,12.734,13.341,0.891,0.901,0.886,11.325,12.663,13.302,0.878,0.894,0.880
mp2relaxed_off,NS,8.700,13.330,13.415,0.889,0.883,0.777,8.637,13.158,14.181,0.877,0.863,0.808
mp2relaxed_off,O2,12.428,16.573,18.203,0.889,0.927,0.921,12.154,16.555,18.073,0.878,0.927,0.914
mp2relaxed_off,OH,13.001,13.237,16.798,0.930,0.538,0.484,12.777,13.088,15.198,0.927,0.582,0.512
mp2relaxed_off,PH2,9.645,10.859,10.996,0.915,0.909,0.537,9.600,10.801,10.916,0.913,0.908,0.554
mp2relaxed_off,S2,9.328,11.399,12.916,0.876,0.910,0.901,9.195,11.390,12.857,0.867,0.909,0.896
mp2relaxed_off,SCN,10.693,11.337,11.387,0.644,0.604,0.892,10.584,11.115,11.283,0.687,0.888,0.632
mp2relaxed_off,SF,10.228,10.433,11.561,0.923,0.615,0.529,10.177,10.385,11.506,0.921,0.633,0.560
mp2relaxed_off,SH,10.045,10.152,12.483,0.925,0.518,0.526,9.991,10.107,12.461,0.924,0.537,0.495
mp2relaxed_off,SO,10.360,13.570,14.767,0.889,0.888,0.902,10.195,13.427,14.557,0.881,0.883,0.893
mp2relaxed_off,Si2,7.436,8.211,8.563,0.879,0.717,0.787,7.445,8.215,8.583,0.881,0.715,0.766
mp2relaxed_off,SiC,8.805,10.061,10.625,0.908,0.534,0.424,9.054,9.935,10.088,0.906,0.519,0.563
mp2relaxed_off,SiF,7.464,12.122,15.841,0.931,0.898,0.818,7.439,11.995,12.035,0.930,0.489,0.900
mp2relaxed_on,AlO,9.380,9.671,10.080,0.544,0.466,0.655,8.731,9.072,11.194,0.634,0.344,0.596
mp2relaxed_on,BN,11.210,12.366,12.641,0.908,0.814,0.875,11.146,12.214,12.404,0.906,0.810,0.871
mp2relaxed_on,BO,13.260,13.568,14.433,0.938,0.903,0.874,13.165,13.366,14.297,0.932,0.896,0.868
mp2relaxed_on,BP,9.586,10.588,10.640,0.897,0.842,0.739,9.702,10.472,10.664,0.894,0.829,0.730
mp2relaxed_on,BeH,8.298,12.324,13.199,0.962,0.904,0.619,8.272,12.278,13.184,0.961,0.906,0.595
mp2relaxed_on,C2H3,9.872,11.062,11.720,0.891,0.913,0.673,9.712,11.122,11.797,0.885,0.911,0.713
mp2relaxed_on,C3H3,8.324,11.258,11.536,0.891,0.902,0.784,8.162,11.175,11.554,0.886,0.899,0.776
mp2relaxed_on,C3H5,7.783,10.576,11.639,0.890,0.905,0.651,7.589,10.464,11.503,0.886,0.902,0.640
mp2relaxed_on,C4O,9.443,10.594,12.043,0.866,0.777,0.869,9.297,10.355,11.899,0.859,0.765,0.864
mp2relaxed_on,CH,10.462,11.589,13.600,0.907,0.911,0.466,10.364,11.501,11.534,0.905,0.912,0.468
mp2relaxed_on,CH2,10.293,11.439,15.359,0.931,0.924,0.922,10.196,11.342,15.281,0.929,0.922,0.921
mp2relaxed_on,CH2CHO,9.924,10.282,10.316,0.885,0.809,0.879,9.717,9.989,10.039,0.880,0.823,0.871
mp2relaxed_on,CH2CN,9.896,13.375,13.415,0.890,0.857,0.881,9.738,13.312,13.419,0.885,0.827,0.878
mp2relaxed_on,CH3,9.651,14.859,14.954,0.931,0.922,0.563,9.538,14.757,14.872,0.929,0.920,0.600
mp2relaxed_on,CHN2,9.861,10.339,10.676,0.874,0.454,0.865,9.726,10.326,10.573,0.871,0.452,0.857
mp2relaxed_on,CN,14.429,15.036,15.494,0.918,0.883,0.595,14.475,14.903,16.236,0.914,0.873,0.561
mp2relaxed_on,CNC,9.225,12.498,12.671,0.899,0.846,0.561,9.071,12.306,12.521,0.896,0.839,0.590
mp2relaxed_on,CNN,11.158,12.594,12.748,0.889,0.837,0.449,11.032,12.419,12.635,0.885,0.831,0.474
mp2relaxed_on,CP,10.825,11.089,12.067,0.910,0.629,0.829,10.853,10.949,11.937,0.908,0.668,0.816
mp2relaxed_on,FO,13.452,13.763,15.372,0.906,0.652,0.619,13.233,13.594,15.165,0.900,0.690,0.700
mp2relaxed_on,HCCN,10.406,11.005,13.278,0.884,0.869,0.894,10.230,10.834,13.241,0.877,0.862,0.890
mp2relaxed_on,HO2,11.912,12.115,12.508,0.902,0.542,0.847,11.667,11.936,12.249,0.893,0.617,0.836
mp2relaxed_on,N3,10.711,11.027,11.695,0.686,0.888,0.701,10.660,11.038,11.575,0.693,0.886,0.726
mp2relaxed_on,NCO,11.714,12.414,12.571,0.714,0.890,0.741,11.620,12.326,12.445,0.732,0.886,0.762
mp2relaxed_on,NH,13.367,13.427,16.554,0.926,0.910,0.605,13.277,13.287,16.517,0.925,0.907,0.590
mp2relaxed_on,NH2,12.031,12.176,12.488,0.921,0.508,0.892,11.891,12.073,12.301,0.918,0.535,0.889
mp2relaxed_on,NO,10.292,17.252,18.202,0.909,0.908,0.867,10.110,17.023,18.544,0.902,0.903,0.885
mp2relaxed_on,NO2,11.506,12.734,13.341,0.891,0.901,0.886,11.229,12.614,13.256,0.880,0.894,0.880
mp2relaxed_on,NS,8.700,13.330,13.415,0.889,0.883,0.777,8.252,13.001,13.692,0.875,0.867,0.813
mp2relaxed_on,O2,12.428,16.573,18.203,0.889,0.927,0.921,12.074,16.633,18.035,0.879,0.926,0.914
mp2relaxed_on,OH,13.001,13.237,16.798,0.930,0.538,0.484,12.839,13.127,15.230,0.926,0.571,0.495
mp2relaxed_on,PH2,9.645,10.859,10.996,0.915,0.909,0.537,9.573,10.786,10.932,0.914,0.909,0.549
mp2relaxed_on,S2,9.328,11.399,12.916,0.876,0.910,0.901,9.147,11.403,12.832,0.868,0.909,0.896
mp2relaxed_on,SCN,10.693,11.337,11.387,0.644,0.604,0.892,10.645,11.245,11.339,0.663,0.656,0.885
mp2relaxed_on,SF,10.228,10.433,11.561,0.923,0.615,0.529,10.167,10.384,11.490,0.922,0.632,0.569
mp2relaxed_on,SH,10.045,10.152,12.483,0.925,0.518,0.526,9.995,10.115,12.456,0.924,0.533,0.491
mp2relaxed_on,SO,10.360,13.570,14.767,0.889,0.888,0.902,10.151,13.510,14.614,0.882,0.882,0.893
mp2relaxed_on,Si2,7.436,8.211,8.563,0.879,0.717,0.787,7.422,8.205,8.556,0.881,0.712,0.757
mp2relaxed_on,SiC,8.870,10.050,10.625,0.908,0.525,0.425,9.643,10.116,10.851,0.558,0.480,0.582
mp2relaxed_on,SiF,7.464,12.122,15.841,0.931,0.898,0.818,7.406,12.019,12.044,0.931,0.483,0.900
ccsdstatic,AlO,9.601,9.707,9.907,0.470,0.466,0.752,,,,,,
ccsdstatic,BN,11.076,12.100,12.753,0.884,0.854,0.871,,,,,,
ccsdstatic,BO,13.104,13.859,14.079,0.939,0.896,0.892,,,,,,
ccsdstatic,BP,8.865,10.098,10.121,0.888,0.858,0.456,,,,,,
ccsdstatic,BeH,8.203,12.156,13.176,0.962,0.906,0.608,,,,,,
ccsdstatic,C2H3,9.655,10.352,10.638,0.894,0.913,0.768,,,,,,
ccsdstatic,C3H3,8.331,10.441,10.538,0.891,0.900,0.887,,,,,,
ccsdstatic,C3H5,7.703,10.304,11.430,0.890,0.905,0.693,,,,,,
ccsdstatic,C4O,9.559,10.188,11.937,0.864,0.789,0.868,,,,,,
ccsdstatic,CH,10.321,11.354,11.502,0.908,0.911,0.497,,,,,,
ccsdstatic,CH2,10.230,11.381,15.253,0.931,0.924,0.923,,,,,,
ccsdstatic,CH2CHO,10.000,10.562,10.655,0.886,0.877,0.720,,,,,,
ccsdstatic,CH2CN,9.918,12.421,12.450,0.889,0.891,0.849,,,,,,
ccsdstatic,CH3,9.605,14.767,14.915,0.931,0.923,0.589,,,,,,
ccsdstatic,CHN2,9.557,9.902,9.951,0.879,0.662,0.872,,,,,,
ccsdstatic,CN,13.579,14.191,14.581,0.914,0.887,0.880,,,,,,
ccsdstatic,CNC,9.276,12.227,12.521,0.898,0.851,0.604,,,,,,
ccsdstatic,CNN,11.093,12.059,12.554,0.890,0.846,0.512,,,,,,
ccsdstatic,CP,10.416,10.524,11.775,0.913,0.823,0.830,,,,,,
ccsdstatic,FO,13.057,13.556,15.174,0.908,0.698,0.700,,,,,,
ccsdstatic,HCCN,10.251,10.824,12.827,0.885,0.871,0.898,,,,,,
ccsdstatic,HO2,11.739,12.013,12.379,0.904,0.590,0.850,,,,,,
ccsdstatic,N3,10.674,10.847,11.846,0.890,0.641,0.618,,,,,,
ccsdstatic,NCO,11.776,11.925,12.854,0.897,0.628,0.585,,,,,,
ccsdstatic,NH,13.288,13.389,16.521,0.927,0.910,0.600,,,,,,
ccsdstatic,NH2,11.983,12.159,12.459,0.921,0.514,0.892,,,,,,
ccsdstatic,NO,9.789,16.438,16.854,0.914,0.898,0.603,,,,,,
ccsdstatic,NO2,11.564,12.828,13.452,0.890,0.901,0.886,,,,,,
ccsdstatic,NS,8.886,12.830,13.270,0.894,0.623,0.880,,,,,,
ccsdstatic,O2,12.539,16.535,18.278,0.888,0.928,0.921,,,,,,
ccsdstatic,OH,13.001,13.243,16.798,0.930,0.536,0.483,,,,,,
ccsdstatic,PH2,9.571,10.743,10.938,0.916,0.910,0.565,,,,,,
ccsdstatic,S2,9.330,11.353,12.905,0.876,0.910,0.901,,,,,,
ccsdstatic,SCN,10.441,10.576,11.287,0.897,0.691,0.644,,,,,,
ccsdstatic,SF,10.126,10.379,11.519,0.924,0.639,0.565,,,,,,
ccsdstatic,SH,9.989,10.127,12.457,0.925,0.533,0.505,,,,,,
ccsdstatic,SO,10.430,13.434,14.825,0.887,0.893,0.902,,,,,,
ccsdstatic,Si2,7.313,8.142,8.521,0.879,0.691,0.771,,,,,,
ccsdstatic,SiC,8.485,9.580,9.905,0.907,0.539,0.599,,,,,,
ccsdstatic,SiF,7.347,11.891,12.051,0.931,0.899,0.496,,,,,,


==> anc/SIfiles/openshell_ccsdt_reference.csv <==
Molecule,Spin,IP_0_eV,IP_1_eV,IP_2_eV
BeH,1,8.312,12.364,12.365
CH2,2,10.266,11.370,15.286
CH,1,10.441,11.592,11.622
NH2,1,11.834,11.879,12.313
NH,2,13.267,13.314,13.314
OH,1,12.723,12.765,15.125
CH3,1,9.631,14.745,14.745
BN,2,11.274,11.406,12.941
CN,1,13.896,13.896,14.049
NO,1,9.513,15.876,17.310


==> anc/SIfiles/pi_series_j_homo.csv <==
system,series,koopmans_eV,J_HOMO_eV
a1,acene,9.133,8.617
a2,acene,7.859,6.482
a3,acene,7.027,5.586
a4,acene,6.454,5.017
a5,acene,6.041,4.606
a6,acene,5.727,4.290
n1,oligothiophene,8.902,9.142
n2,oligothiophene,7.632,6.496
n3,oligothiophene,7.088,5.446
n4,oligothiophene,6.800,4.771
n5,oligothiophene,6.631,4.282

